Generating ultra compact boson stars with modified scalar potentials

The properties of selfinteracting boson stars with different scalar potentials going beyond the commonly used $\phi^4$ ansatz are studied. The scalar potential is extended to different values of the exponent $n$ of the form $V \propto \phi^n$. Two stability mechanism for boson stars are introduced, the first being a mass term and the second one a vacuum term. We present analytic scale-invariant expressions for these two classes of equations of state. The resulting properties of the boson star configurations differ considerably from previous calculations. We find three different categories of mass-radius relation: the first category resembles the mass-radius curve of selfbound stars, the second one those of neutron stars and the third one is the well known constant radius case from the standard $\phi^4$ potential. We demonstrate that the maximal compactness can reach extremely high values going to the limit of causality $C_\text{max} = 0.354$ asymptotically for $n\to\infty$. The maximal compactnesses exceed previously calculated values of $C_\text{max}=0.16$ for the standard $\phi^4$-theory and $C_\text{max}=0.21$ for vector-like interactions and is in line with previous results for solitonic boson stars. Hence, boson stars even described by a simple modified scalar potential in the form of $V \propto \phi^n$ can be ultra compact black hole mimickers where the photon ring is located outside the radius of the star.

==> anc/Mass_n100.txt <==
4.14362e-11	0.0003
4.15876e-11	0.0003
4.17395e-11	0.0003
4.1892e-11	0.0003
4.2045e-11	0.0003
4.21986e-11	0.0003
4.23528e-11	0.0003
4.25075e-11	0.0003
4.26628e-11	0.0003
4.28186e-11	0.0003
4.2975e-11	0.0003
4.3132e-11	0.0003
4.32896e-11	0.0003
4.34477e-11	0.0003
4.36064e-11	0.0003
4.37657e-11	0.0003
1.19264e-10	0.0004
1.2118e-10	0.0004
1.22274e-10	0.0004
1.23117e-10	0.0004
1.23839e-10	0.0004
1.2449e-10	0.0004
1.25095e-10	0.0004
2.64342e-10	0.0005
2.67296e-10	0.0005
2.69329e-10	0.0005
2.71003e-10	0.0005
4.91392e-10	0.0006
4.9712e-10	0.0006
5.00939e-10	0.0006
8.22171e-10	0.0007
8.31652e-10	0.0007
1.26513e-09	0.0008
1.28619e-09	0.0008
1.85905e-09	0.0009
1.88844e-09	0.0009
2.63258e-09	0.001
3.5164e-09	0.0011
3.60028e-09	0.0011
4.73837e-09	0.0012
6.09945e-09	0.0013
7.70878e-09	0.0014
9.59262e-09	0.0015
1.17755e-08	0.0016
1.42801e-08	0.0017
2.00954e-08	0.0019
2.37159e-08	0.002
3.1818e-08	0.0022
4.16176e-08	0.0024
5.33443e-08	0.0026
6.72395e-08	0.0028
8.34751e-08	0.003
1.11683e-07	0.0033
1.45676e-07	0.0036
1.86657e-07	0.0039
2.35287e-07	0.0042
3.10004e-07	0.0046
3.79106e-07	0.0049
5.09208e-07	0.0054
6.36153e-07	0.0058
8.56704e-07	0.0064
1.08227e-06	0.0069
1.39766e-06	0.0075
1.83461e-06	0.0082
2.35929e-06	0.0089
3.06917e-06	0.0097
4.02148e-06	0.0106
5.16496e-06	0.0115
6.81399e-06	0.0126
8.80642e-06	0.0137
1.13866e-05	0.0149
1.49526e-05	0.0163
1.92576e-05	0.0177
2.50727e-05	0.0193
3.24527e-05	0.021
4.22583e-05	0.0229
5.51936e-05	0.025
7.21163e-05	0.0273
9.33222e-05	0.0297
0.000121622	0.0324
0.00015796	0.0353
0.000204291	0.0384
0.000266371	0.0419
0.000344888	0.0456
0.000448252	0.0497
0.000580606	0.0541
0.000748986	0.0588
0.000969718	0.064
0.00124776	0.0695
0.00160683	0.0755
0.00206758	0.082
0.00264745	0.0889
0.00337259	0.0962
0.00429497	0.1041
0.00543633	0.1124
0.00683982	0.1211
0.00857151	0.1303
0.0106574	0.1398
0.0131315	0.1495
0.0160716	0.1595
0.0194871	0.1696
0.0233627	0.1796
0.0277269	0.1895
0.032484	0.199
0.0376196	0.2081
0.0429691	0.2165
0.0484675	0.2242
0.0538875	0.2309
0.0591792	0.2367
0.064189	0.2415
0.0687	0.2451
0.072793	0.2478
0.076263	0.2494
0.0791056	0.25
0.0813228	0.2497
0.0829386	0.2486
0.08405	0.2469
0.0845798	0.2445
0.0846396	0.2416
0.0843501	0.2384
0.0837111	0.2349
0.0827879	0.2312
0.0816457	0.2274
0.080349	0.2236
0.0789099	0.2198
0.0774413	0.2162
0.0759064	0.2127
0.0743661	0.2094
0.0728774	0.2064
0.0714086	0.2036
0.0700575	0.2012
0.0687911	0.1991
0.0676225	0.1973
0.0665619	0.1958
0.065659	0.1947
0.0648837	0.1939
0.0642454	0.1934
0.0637507	0.1932
0.0633727	0.1932
0.063113	0.1934
0.0629768	0.1938
0.0629675	0.1944
0.0630076	0.195
0.0631757	0.1958
0.0633506	0.1965
0.0636087	0.1973
0.063904	0.1981
0.0641941	0.1988
0.0644726	0.1994
0.0647718	0.2
0.0650469	0.2005
0.0652936	0.2009
0.0655057	0.2012
0.0657201	0.2015
0.065852	0.2016
0.0660216	0.2018
0.0661037	0.2018
0.0661778	0.2018
0.0662439	0.2018
0.0662591	0.2017
0.066265	0.2016
0.0662617	0.2015
0.0662492	0.2014
0.0661867	0.2012
0.0661583	0.2011
0.0661223	0.201
0.0660392	0.2008
0.0659925	0.2007
0.0659415	0.2006
0.065887	0.2005
0.06583	0.2004
0.0658135	0.2004
0.0657542	0.2003


==> anc/Mass_n20.txt <==
2.09024e-11	0.0004
2.14822e-11	0.0004
2.20306e-11	0.0004
2.25593e-11	0.0004
4.34217e-11	0.0005
4.67804e-11	0.0005
4.88325e-11	0.0005
5.05056e-11	0.0005
5.19984e-11	0.0005
8.87972e-11	0.0006
9.45643e-11	0.0006
9.84175e-11	0.0006
1.01652e-10	0.0006
1.62368e-10	0.0007
1.70256e-10	0.0007
2.41353e-10	0.0008
2.65955e-10	0.0008
2.77756e-10	0.0008
3.97043e-10	0.0009
4.16981e-10	0.0009
5.75944e-10	0.001
6.04362e-10	0.001
8.15397e-10	0.0011
1.06615e-09	0.0012
1.33247e-09	0.0013
1.45806e-09	0.0013
1.85497e-09	0.0014
2.32744e-09	0.0015
2.88831e-09	0.0016
3.55172e-09	0.0017
4.33121e-09	0.0018
5.23925e-09	0.0019
7.05438e-09	0.0021
8.4296e-09	0.0022
1.09617e-08	0.0024
1.29599e-08	0.0025
1.65634e-08	0.0027
2.0888e-08	0.0029
2.60785e-08	0.0031
3.22698e-08	0.0033
4.14506e-08	0.0036
5.11687e-08	0.0038
6.50771e-08	0.0041
8.18725e-08	0.0044
1.02316e-07	0.0047
1.26676e-07	0.005
1.61605e-07	0.0054
2.03839e-07	0.0058
2.55073e-07	0.0062
3.16102e-07	0.0066
4.0047e-07	0.0071
5.14068e-07	0.0077
6.39931e-07	0.0082
8.06651e-07	0.0088
1.02826e-06	0.0095
1.29759e-06	0.0102
1.62324e-06	0.0109
2.04738e-06	0.0117
2.59947e-06	0.0126
3.30779e-06	0.0136
4.17763e-06	0.0146
5.279e-06	0.0157
6.63986e-06	0.0168
8.43119e-06	0.0181
1.06148e-05	0.0194
1.34779e-05	0.0209
1.69671e-05	0.0224
2.15006e-05	0.0241
2.71903e-05	0.0259
3.44867e-05	0.0279
4.34482e-05	0.0299
5.51278e-05	0.0322
6.96955e-05	0.0346
8.81609e-05	0.0372
0.000111143	0.0399
0.000140619	0.0429
0.000177721	0.0461
0.000224292	0.0495
0.000283448	0.0532
0.000357341	0.0571
0.000451602	0.0614
0.00056909	0.0659
0.000716373	0.0707
0.000900375	0.0758
0.00113172	0.0813
0.0014214	0.0872
0.00178052	0.0934
0.00222669	0.1
0.00277607	0.1069
0.00345717	0.1143
0.00428872	0.122
0.00530431	0.1301
0.0065318	0.1385
0.008015	0.1473
0.00977851	0.1563
0.0118715	0.1656
0.0143149	0.175
0.0171442	0.1845
0.020376	0.194
0.0240062	0.2033
0.0280318	0.2124
0.0324121	0.2211
0.0370919	0.2293
0.0419887	0.2368
0.0470136	0.2436
0.0520652	0.2496
0.0570217	0.2547
0.0617546	0.2588
0.0661637	0.2619
0.070158	0.264
0.0736589	0.2651
0.0766351	0.2653
0.0790418	0.2646
0.0809075	0.2632
0.0822065	0.261
0.082987	0.2582
0.0832949	0.2549
0.0832088	0.2513
0.0827303	0.2473
0.0819413	0.2431
0.0809014	0.2388
0.079668	0.2345
0.0782711	0.2302
0.0767652	0.226
0.0752008	0.222
0.0736026	0.2182
0.0719956	0.2146
0.0704395	0.2114
0.0689192	0.2084
0.0674858	0.2058
0.0661563	0.2036
0.0649381	0.2018
0.0638415	0.2003
0.0628795	0.1992
0.0620486	0.1984
0.0613727	0.198
0.0608391	0.1979
0.0604514	0.1981
0.06021	0.1986
0.0600779	0.1992
0.0600685	0.2
0.0601578	0.2009
0.060338	0.2019
0.0605809	0.2029
0.0608757	0.2039
0.0611941	0.2048
0.0615416	0.2057
0.0618894	0.2065
0.0622255	0.2072
0.0625332	0.2077
0.0628308	0.2082
0.0630967	0.2086
0.06331	0.2088
0.0635039	0.209
0.0636574	0.2091
0.0637697	0.2091
0.0638599	0.2091
0.06391	0.209
0.0639384	0.2089
0.0639318	0.2087
0.0639072	0.2085
0.0638682	0.2083
0.0638169	0.2081
0.0637706	0.208
0.0637054	0.2078
0.0636318	0.2076
0.0635531	0.2074
0.0634925	0.2073
0.063431	0.2072
0.0633707	0.2071
0.0633124	0.207
0.0632766	0.207
0.0632425	0.207


==> anc/Mass_n3.txt <==
0.0756326	98.5481
0.0779335	95.5891
0.0803023	92.7181
0.0827408	89.9331
0.0852509	87.2301
0.0878343	84.6081
0.0904931	82.0651
0.093229	79.5971
0.096044	77.2031
0.0989402	74.8801
0.101919	72.6261
0.104983	70.4391
0.108135	68.3181
0.111375	66.2591
0.114706	64.2621
0.11813	62.3241
0.121648	60.4431
0.125264	58.6191
0.128978	56.8481
0.132793	55.1311
0.13671	53.4641
0.140731	51.8461
0.144858	50.2771
0.149093	48.7541
0.153436	47.2761
0.15789	45.8411
0.162455	44.4491
0.167133	43.0991
0.171925	41.7881
0.176831	40.5161
0.181852	39.2811
0.186988	38.0821
0.19224	36.9191
0.197606	35.7901
0.203088	34.6941
0.208683	33.6311
0.214391	32.5981
0.22021	31.5961
0.226138	30.6231
0.232172	29.6781
0.238309	28.7611
0.244546	27.8711
0.250878	27.0071
0.2573	26.1681
0.263808	25.3531
0.270393	24.5621
0.277049	23.7941
0.283769	23.0481
0.290543	22.3231
0.297362	21.6201
0.304215	20.9371
0.31109	20.2741
0.317974	19.6291
0.324854	19.0041
0.331714	18.3961
0.338539	17.8061
0.345312	17.2331
0.352015	16.6761
0.358628	16.1361
0.365131	15.6111
0.371502	15.1011
0.37772	14.6061
0.383761	14.1251
0.389602	13.6581
0.395217	13.2051
0.400582	12.7651
0.405671	12.3381
0.410458	11.9241
0.414918	11.5221
0.419025	11.1311
0.422753	10.7531
0.426078	10.3861
0.428977	10.0301
0.431426	9.6851
0.433405	9.3511
0.434894	9.0271
0.435875	8.7131
0.436335	8.4101
0.43626	8.1161
0.435639	7.8331
0.434468	7.5591
0.432741	7.2941
0.430458	7.0391
0.427623	6.7921
0.424242	6.5551
0.420326	6.3271
0.415888	6.1071
0.410946	5.8961
0.40552	5.6941
0.399635	5.5001
0.393317	5.3151
0.386596	5.1381
0.379506	4.9691
0.372079	4.8091
0.364354	4.6571
0.356368	4.5131
0.348161	4.3771
0.339773	4.2491
0.331244	4.1291
0.322617	4.0181
0.313932	3.9141
0.305231	3.8201
0.296553	3.7341
0.28794	3.6561
0.27943	3.5881
0.271063	3.5291
0.262876	3.4791
0.254907	3.4401
0.247194	3.4111
0.239775	3.3941
0.232688	3.3891
0.225972	3.3971
0.219669	3.4191
0.213823	3.4561
0.20848	3.5091
0.203691	3.5811
0.199512	3.6711
0.196002	3.7811
0.193226	3.9121
0.191247	4.0621
0.190128	4.2321
0.189921	4.4171
0.190659	4.6141
0.192347	4.8141
0.194948	5.0101
0.198381	5.1941
0.202516	5.3571
0.207186	5.4921
0.212198	5.5971
0.217354	5.6691
0.222466	5.7101
0.227367	5.7231
0.231924	5.7121
0.236034	5.6811
0.239628	5.6341
0.242666	5.5761
0.245133	5.5091
0.247033	5.4381
0.248386	5.3631
0.249221	5.2891
0.249577	5.2151
0.249499	5.1441
0.249034	5.0771
0.248231	5.0141
0.247139	4.9561
0.245807	4.9041
0.244282	4.8581
0.242611	4.8191
0.240839	4.7861
0.239007	4.7601
0.237156	4.7421


==> anc/Mass_n30.txt <==
1.5686e-11	0.0003
1.58779e-11	0.0003
1.6072e-11	0.0003
1.62686e-11	0.0003
1.64675e-11	0.0003
4.0174e-11	0.0004
4.38395e-11	0.0004
4.53842e-11	0.0004
4.65303e-11	0.0004
4.7503e-11	0.0004
4.83805e-11	0.0004
4.91999e-11	0.0004
4.99813e-11	0.0004
1.01945e-10	0.0005
1.05758e-10	0.0005
1.08472e-10	0.0005
1.10756e-10	0.0005
1.91166e-10	0.0006
2.01792e-10	0.0006
2.07681e-10	0.0006
2.1238e-10	0.0006
3.43948e-10	0.0007
3.55057e-10	0.0007
5.28466e-10	0.0008
5.54133e-10	0.0008
7.76036e-10	0.0009
8.24741e-10	0.0009
1.13051e-09	0.001
1.18457e-09	0.001
1.59554e-09	0.0011
2.0775e-09	0.0012
2.18006e-09	0.0012
2.81773e-09	0.0013
3.57895e-09	0.0014
4.48168e-09	0.0015
5.54538e-09	0.0016
6.78881e-09	0.0017
9.3854e-09	0.0019
1.13362e-08	0.002
1.34713e-08	0.0021
1.78394e-08	0.0023
2.30537e-08	0.0025
2.68657e-08	0.0026
3.40718e-08	0.0028
4.61401e-08	0.0031
5.70437e-08	0.0033
7.3749e-08	0.0036
9.00941e-08	0.0038
1.14749e-07	0.0041
1.44212e-07	0.0044
1.88574e-07	0.0048
2.4195e-07	0.0052
3.07032e-07	0.0056
3.85204e-07	0.006
4.95041e-07	0.0065
6.27937e-07	0.007
8.08956e-07	0.0076
1.03109e-06	0.0082
1.30017e-06	0.0088
1.6582e-06	0.0095
2.13475e-06	0.0103
2.71309e-06	0.0111
3.47138e-06	0.012
4.45924e-06	0.013
5.66147e-06	0.014
7.20645e-06	0.0151
9.31232e-06	0.0164
1.18769e-05	0.0177
1.51376e-05	0.0191
1.94709e-05	0.0207
2.49496e-05	0.0224
3.18952e-05	0.0242
4.06174e-05	0.0261
5.22262e-05	0.0283
6.64761e-05	0.0305
8.51996e-05	0.033
0.000109147	0.0357
0.000139652	0.0386
0.000178384	0.0417
0.000228237	0.0451
0.000291282	0.0487
0.000371726	0.0526
0.000474076	0.0568
0.000603759	0.0613
0.00076962	0.0662
0.000978301	0.0714
0.00124267	0.077
0.00157606	0.083
0.00199083	0.0893
0.00251375	0.0961
0.003169	0.1034
0.00397634	0.111
0.00496936	0.119
0.00619323	0.1275
0.00767509	0.1363
0.0094586	0.1454
0.0115871	0.1548
0.0140963	0.1644
0.0170154	0.1741
0.0203629	0.1838
0.0241448	0.1934
0.0283508	0.2028
0.0329279	0.2118
0.0378173	0.2203
0.0429122	0.2281
0.0481354	0.2352
0.0533352	0.2414
0.0584115	0.2467
0.063222	0.251
0.0676362	0.2542
0.0715905	0.2564
0.0750103	0.2576
0.0778759	0.2579
0.0801423	0.2573
0.0818231	0.2559
0.0829834	0.2539
0.083593	0.2512
0.0837685	0.2481
0.0835292	0.2446
0.0829368	0.2408
0.0820498	0.2368
0.0809288	0.2327
0.0796347	0.2286
0.0782246	0.2246
0.0766894	0.2206
0.0751482	0.2169
0.073557	0.2133
0.0720252	0.2101
0.070513	0.2071
0.0690643	0.2044
0.0677193	0.2021
0.0664671	0.2001
0.0653431	0.1985
0.0643357	0.1972
0.063477	0.1963
0.0627515	0.1957
0.0621655	0.1954
0.0617242	0.1954
0.0614307	0.1957
0.0612374	0.1961
0.0611923	0.1968
0.0612194	0.1975
0.0613614	0.1984
0.0615401	0.1992
0.0617957	0.2001
0.0620955	0.201
0.0624042	0.2018
0.0627393	0.2026
0.0630402	0.2032
0.063352	0.2038
0.063641	0.2043
0.0639013	0.2047
0.0641282	0.205
0.0643177	0.2052
0.0644928	0.2054
0.0646022	0.2054
0.0646942	0.2054
0.06477	0.2054
0.064803	0.2053
0.0648201	0.2052
0.0647966	0.205
0.0647866	0.2049
0.064739	0.2047
0.0646807	0.2045
0.0646412	0.2044
0.0645688	0.2042
0.0645175	0.2041
0.064459	0.204
0.0643795	0.2038
0.0643219	0.2037
0.0642911	0.2037
0.0642357	0.2036
0.0642079	0.2036


==> anc/Mass_n4.txt <==
7.56871e-05	1.2528
8.29084e-05	1.2527
9.08183e-05	1.2527
9.94827e-05	1.2527
0.000108973	1.2527
0.000119369	1.2527
0.000130755	1.2526
0.000143227	1.2526
0.000156888	1.2526
0.00017185	1.2526
0.000188239	1.2525
0.000206189	1.2525
0.000225849	1.2525
0.000247381	1.2524
0.000270964	1.2524
0.000296792	1.2523
0.000325078	1.2523
0.000356056	1.2522
0.00038998	1.2522
0.000427131	1.2521
0.000467813	1.252
0.000512362	1.2519
0.000561141	1.2519
0.000614552	1.2518
0.000673032	1.2516
0.000737058	1.2515
0.000807153	1.2514
0.000883887	1.2513
0.000967885	1.2511
0.00105983	1.2509
0.00116046	1.2507
0.00127059	1.2505
0.0013911	1.2503
0.00152297	1.2501
0.00166725	1.2498
0.00182508	1.2495
0.00199771	1.2492
0.00218652	1.2488
0.00239297	1.2484
0.00261869	1.248
0.00286541	1.2475
0.00313505	1.247
0.00342967	1.2465
0.0037515	1.2459
0.00410295	1.2452
0.00448666	1.2445
0.00490543	1.2437
0.00536231	1.2428
0.00586059	1.2419
0.00640378	1.2408
0.00699567	1.2397
0.00764029	1.2385
0.00834195	1.2371
0.00910526	1.2357
0.00993509	1.234
0.0108366	1.2323
0.0118152	1.2304
0.0128765	1.2283
0.0140266	1.226
0.0152716	1.2235
0.0166177	1.2208
0.0180716	1.2179
0.0196396	1.2147
0.0213285	1.2112
0.0231447	1.2075
0.0250944	1.2034
0.0271836	1.199
0.0294179	1.1942
0.0318021	1.189
0.0343403	1.1834
0.0370354	1.1773
0.0398892	1.1708
0.0429021	1.1638
0.0460723	1.1562
0.0493965	1.1481
0.0528686	1.1394
0.0564803	1.1301
0.0602204	1.1202
0.0640747	1.1096
0.0680259	1.0984
0.0720534	1.0865
0.0761335	1.0739
0.0802394	1.0606
0.0843412	1.0465
0.0884068	1.0318
0.0924016	1.0164
0.0962897	1.0004
0.100034	0.9837
0.103598	0.9663
0.106944	0.9485
0.110039	0.93
0.112849	0.9111
0.115346	0.8918
0.117505	0.8722
0.119306	0.8522
0.120733	0.8321
0.121776	0.8118
0.122434	0.7915
0.122707	0.7712
0.122603	0.7511
0.122136	0.7311
0.121323	0.7115
0.120186	0.6922
0.11875	0.6734
0.117044	0.6551
0.115099	0.6374
0.112945	0.6204
0.110617	0.6042
0.108146	0.5887
0.105565	0.5741
0.102905	0.5604
0.100198	0.5477
0.0974731	0.536
0.0947574	0.5254
0.0920778	0.516
0.0894589	0.5077
0.0869244	0.5007
0.0844961	0.4949
0.082195	0.4905
0.0800408	0.4874
0.0780524	0.4858
0.0762474	0.4855
0.074643	0.4867
0.0732546	0.4893
0.0720964	0.4933
0.0711802	0.4986
0.0705146	0.505
0.070104	0.5123
0.0699471	0.5205
0.070036	0.5291
0.0703555	0.5379
0.0708825	0.5466
0.0715871	0.5548
0.0724333	0.5625
0.0733819	0.5693
0.0743921	0.5751
0.0754246	0.5798
0.0764432	0.5834
0.0774166	0.586
0.0783193	0.5876
0.0791321	0.5883
0.0798416	0.5882
0.0804401	0.5874
0.0809248	0.5861
0.081297	0.5844
0.0815613	0.5823
0.0817248	0.58
0.0817964	0.5777
0.0817862	0.5752
0.0817052	0.5728
0.0815645	0.5705
0.0813755	0.5683
0.0811489	0.5662
0.0808953	0.5644
0.0806244	0.5628
0.0803454	0.5614
0.0800663	0.5603
0.0797945	0.5595
0.0795365	0.5588
0.0792976	0.5585
0.0790822	0.5583
0.078894	0.5584
0.0787355	0.5587
0.0786083	0.5591
0.0785132	0.5596
0.0784502	0.5603
0.0784185	0.5611
0.0784166	0.5619
0.0784424	0.5627
0.0784932	0.5636
0.0785661	0.5644
0.0786576	0.5652
0.0787642	0.5659


==> anc/Mass_n40.txt <==
2.21912e-11	0.0003
2.23944e-11	0.0003
2.25995e-11	0.0003
2.28064e-11	0.0003
2.30153e-11	0.0003
2.3226e-11	0.0003
2.34387e-11	0.0003
2.36534e-11	0.0003
2.387e-11	0.0003
5.96295e-11	0.0004
6.4323e-11	0.0004
6.60621e-11	0.0004
6.73238e-11	0.0004
6.83816e-11	0.0004
6.93281e-11	0.0004
7.02061e-11	0.0004
1.3638e-10	0.0005
1.47452e-10	0.0005
1.51195e-10	0.0005
1.53962e-10	0.0005
1.56312e-10	0.0005
2.78027e-10	0.0006
2.86435e-10	0.0006
2.92058e-10	0.0006
4.69642e-10	0.0007
4.85969e-10	0.0007
4.9592e-10	0.0007
7.54531e-10	0.0008
7.73178e-10	0.0008
1.1178e-09	0.0009
1.14635e-09	0.0009
1.59824e-09	0.001
2.14697e-09	0.0011
2.21462e-09	0.0011
2.92064e-09	0.0012
3.76908e-09	0.0013
4.77931e-09	0.0014
5.97364e-09	0.0015
7.37477e-09	0.0016
9.00324e-09	0.0017
1.25352e-08	0.0019
1.50231e-08	0.002
1.98501e-08	0.0022
2.35503e-08	0.0023
3.05511e-08	0.0025
3.89539e-08	0.0027
4.89799e-08	0.0029
6.08007e-08	0.0031
8.06095e-08	0.0034
9.77093e-08	0.0036
1.25606e-07	0.0039
1.67993e-07	0.0043
2.10103e-07	0.0046
2.7194e-07	0.005
3.46784e-07	0.0054
4.36282e-07	0.0058
5.64137e-07	0.0063
7.18167e-07	0.0068
9.32404e-07	0.0074
1.19194e-06	0.008
1.53837e-06	0.0087
1.97135e-06	0.0094
2.53556e-06	0.0102
3.2317e-06	0.011
4.13725e-06	0.0119
5.32264e-06	0.0129
6.86617e-06	0.014
8.8637e-06	0.0152
1.14249e-05	0.0165
1.45522e-05	0.0178
1.87306e-05	0.0193
2.43e-05	0.021
3.1063e-05	0.0227
4.02449e-05	0.0247
5.15142e-05	0.0267
6.65549e-05	0.029
8.53858e-05	0.0314
0.000110246	0.0341
0.000141255	0.0369
0.00018165	0.04
0.000234039	0.0434
0.000300254	0.047
0.000385149	0.0509
0.00049536	0.0552
0.000633447	0.0597
0.000810534	0.0646
0.00103676	0.0699
0.00132428	0.0756
0.00168784	0.0817
0.0021453	0.0882
0.00271782	0.0951
0.00343775	0.1025
0.00432986	0.1103
0.0054379	0.1186
0.00678709	0.1272
0.00842911	0.1362
0.0104016	0.1455
0.0127556	0.1551
0.0155262	0.1649
0.0187198	0.1747
0.0223699	0.1845
0.0264789	0.1942
0.0309719	0.2035
0.0358288	0.2124
0.0409477	0.2207
0.0462322	0.2283
0.0515646	0.2351
0.0567698	0.2409
0.0617408	0.2457
0.066376	0.2495
0.0705782	0.2523
0.0742186	0.254
0.0772694	0.2547
0.0797759	0.2546
0.081652	0.2536
0.0829709	0.2519
0.0837234	0.2495
0.0840524	0.2467
0.0839173	0.2434
0.0834236	0.2398
0.0826324	0.236
0.0816027	0.2321
0.0803604	0.2281
0.0789647	0.2241
0.0774738	0.2202
0.0759453	0.2165
0.074395	0.213
0.0728428	0.2097
0.0713374	0.2067
0.0698939	0.204
0.0685269	0.2016
0.0672784	0.1996
0.0661323	0.1979
0.0650977	0.1965
0.0642149	0.1955
0.0634919	0.1949
0.0628789	0.1945
0.0624098	0.1944
0.0620902	0.1946
0.0618929	0.195
0.0617916	0.1955
0.0618129	0.1962
0.061925	0.197
0.0620948	0.1978
0.0623409	0.1987
0.0626102	0.1995
0.0629119	0.2003
0.0632128	0.201
0.063535	0.2017
0.0638396	0.2023
0.0640945	0.2027
0.0643502	0.2031
0.0646032	0.2035
0.06479	0.2037
0.0649347	0.2038
0.065069	0.2039
0.0651883	0.204
0.065236	0.2039
0.0652979	0.2039
0.0653161	0.2038
0.0652916	0.2036
0.0652855	0.2035
0.0652366	0.2033
0.06521	0.2032
0.0651437	0.203
0.0651017	0.2029
0.0650229	0.2027
0.0649717	0.2026
0.0649172	0.2025
0.064861	0.2024
0.0648038	0.2023
0.0647784	0.2023
0.0647227	0.2022


==> anc/Mass_n5.txt <==
1.01152e-06	0.1303
1.14916e-06	0.1327
1.30554e-06	0.1352
1.48319e-06	0.1377
1.68503e-06	0.1402
1.91432e-06	0.1428
2.17481e-06	0.1454
2.47075e-06	0.1481
2.80695e-06	0.1508
3.18892e-06	0.1536
3.62284e-06	0.1564
4.11582e-06	0.1593
4.67585e-06	0.1622
5.31212e-06	0.1652
6.03488e-06	0.1682
6.85605e-06	0.1713
7.78899e-06	0.1745
8.84879e-06	0.1777
1.00528e-05	0.181
1.14205e-05	0.1843
1.29744e-05	0.1877
1.47394e-05	0.1911
1.67447e-05	0.1947
1.90226e-05	0.1982
2.16105e-05	0.2019
2.45502e-05	0.2056
2.78895e-05	0.2094
3.16828e-05	0.2132
3.59916e-05	0.2171
4.08863e-05	0.2211
4.64463e-05	0.2252
5.27614e-05	0.2293
5.99344e-05	0.2335
6.80819e-05	0.2378
7.73358e-05	0.2422
8.78452e-05	0.2466
9.97812e-05	0.2512
0.000113337	0.2558
0.00012873	0.2604
0.00014621	0.2652
0.000166059	0.2701
0.000188595	0.275
0.000214181	0.28
0.000243227	0.2851
0.000276199	0.2903
0.000313624	0.2956
0.000356099	0.301
0.000404298	0.3065
0.000458983	0.312
0.000521025	0.3177
0.000591394	0.3234
0.000671199	0.3293
0.000761682	0.3352
0.000864248	0.3412
0.000980482	0.3473
0.00111217	0.3535
0.00126131	0.3598
0.00143017	0.3662
0.00162126	0.3726
0.00183744	0.3792
0.00208185	0.3858
0.00235804	0.3925
0.00266995	0.3992
0.00302198	0.4061
0.00341895	0.4129
0.00386626	0.4199
0.00436979	0.4268
0.00493604	0.4338
0.00557208	0.4408
0.00628561	0.4478
0.00708492	0.4548
0.00797895	0.4618
0.00897714	0.4687
0.0100895	0.4756
0.0113265	0.4823
0.0126989	0.489
0.0142174	0.4955
0.015893	0.5018
0.0177361	0.5079
0.0197564	0.5137
0.0219626	0.5193
0.0243619	0.5245
0.0269593	0.5293
0.0297573	0.5337
0.0327552	0.5377
0.0359484	0.5411
0.0393279	0.5439
0.04288	0.5462
0.0465854	0.5478
0.0504193	0.5486
0.0543516	0.5488
0.0583463	0.5481
0.0623631	0.5467
0.0663568	0.5445
0.0702797	0.5414
0.0740821	0.5375
0.077714	0.5328
0.0811268	0.5273
0.084275	0.521
0.0871176	0.514
0.0896194	0.5063
0.091753	0.4981
0.0934981	0.4893
0.0948433	0.48
0.0957852	0.4703
0.0963294	0.4604
0.0964876	0.4502
0.0962794	0.4399
0.0957293	0.4296
0.0948663	0.4193
0.0937231	0.4091
0.0923342	0.3991
0.0907354	0.3893
0.0889632	0.3799
0.087053	0.3709
0.0850394	0.3623
0.0829557	0.3543
0.0808332	0.3467
0.0787012	0.3398
0.0765869	0.3336
0.0745155	0.328
0.0725102	0.3231
0.0705922	0.319
0.0687812	0.3156
0.0670951	0.3131
0.0655502	0.3113
0.0641615	0.3104
0.0629418	0.3102
0.0619026	0.3109
0.0610527	0.3122
0.0603981	0.3143
0.0599415	0.3169
0.0596809	0.32
0.0596101	0.3235
0.059717	0.3272
0.0599849	0.3311
0.0603919	0.3349
0.0609125	0.3385
0.0615186	0.3419
0.062181	0.3449
0.0628715	0.3475
0.0635638	0.3497
0.0642347	0.3514
0.0648648	0.3527
0.0654393	0.3535
0.0659473	0.354
0.066382	0.3541
0.0667402	0.3539
0.0670216	0.3535
0.0672287	0.3529
0.0673656	0.3521
0.0674382	0.3513
0.0674532	0.3503
0.067418	0.3493
0.0673405	0.3484
0.0672282	0.3474
0.067089	0.3465
0.0669302	0.3457
0.0667586	0.3449
0.0665807	0.3443
0.0664021	0.3437
0.0662281	0.3433
0.066063	0.3429
0.0659106	0.3427
0.0657739	0.3426
0.0656551	0.3425
0.0655562	0.3426
0.0654779	0.3427
0.0654208	0.3429
0.0653847	0.3431
0.065369	0.3434
0.0653724	0.3437
0.0653937	0.3441


==> anc/Mass_n6.txt <==
5.81402e-08	0.0296
6.76479e-08	0.0305
7.87616e-08	0.0315
9.16561e-08	0.0325
1.06661e-07	0.0335
1.24122e-07	0.0345
1.44439e-07	0.0356
1.68069e-07	0.0367
1.95631e-07	0.0378
2.27589e-07	0.0389
2.64865e-07	0.0401
3.08346e-07	0.0414
3.5884e-07	0.0427
4.17634e-07	0.044
4.85953e-07	0.0453
5.6557e-07	0.0467
6.58329e-07	0.0482
7.66097e-07	0.0497
8.91704e-07	0.0512
1.03779e-06	0.0528
1.20783e-06	0.0544
1.40574e-06	0.0561
1.63606e-06	0.0578
1.90418e-06	0.0596
2.21606e-06	0.0614
2.57925e-06	0.0633
3.00196e-06	0.0653
3.49399e-06	0.0673
4.06599e-06	0.0693
4.73295e-06	0.0715
5.50855e-06	0.0737
6.4111e-06	0.076
7.46175e-06	0.0783
8.68432e-06	0.0807
1.01076e-05	0.0832
1.1764e-05	0.0858
1.36912e-05	0.0884
1.59339e-05	0.0911
1.85442e-05	0.0939
2.15825e-05	0.0968
2.51187e-05	0.0998
2.92338e-05	0.1029
3.40212e-05	0.1061
3.95916e-05	0.1093
4.60755e-05	0.1127
5.3616e-05	0.1162
6.23916e-05	0.1197
7.26024e-05	0.1234
8.44799e-05	0.1272
9.82952e-05	0.1311
0.000114363	0.1351
0.000133056	0.1393
0.000154784	0.1435
0.000180056	0.1479
0.000209444	0.1525
0.000243594	0.1571
0.000283289	0.1619
0.000329414	0.1669
0.000382996	0.1719
0.000445239	0.1772
0.000517497	0.1825
0.000601368	0.188
0.000698707	0.1937
0.000811598	0.1996
0.000942459	0.2055
0.00109413	0.2117
0.00126974	0.218
0.00147295	0.2244
0.00170799	0.2311
0.00197955	0.2378
0.00229301	0.2447
0.00265455	0.2518
0.00307093	0.259
0.00354991	0.2664
0.00409998	0.2738
0.00473079	0.2814
0.00545274	0.2891
0.00627727	0.2969
0.00721676	0.3047
0.00828447	0.3126
0.00949433	0.3205
0.0108607	0.3283
0.0123987	0.3362
0.0141225	0.3439
0.0160464	0.3516
0.0181827	0.359
0.0205423	0.3662
0.0231335	0.3732
0.02596	0.3798
0.0290215	0.3861
0.0323118	0.3918
0.0358184	0.3971
0.0395207	0.4017
0.0433921	0.4058
0.047396	0.4091
0.0514894	0.4117
0.0556218	0.4134
0.059739	0.4144
0.06378	0.4145
0.0676844	0.4138
0.071391	0.4121
0.0748439	0.4097
0.0779894	0.4064
0.0807845	0.4024
0.0831928	0.3976
0.0851905	0.3922
0.0867628	0.3862
0.0879064	0.3797
0.0886282	0.3728
0.0889427	0.3655
0.0888747	0.358
0.0884536	0.3504
0.0877121	0.3426
0.0866893	0.3349
0.0854226	0.3272
0.083953	0.3197
0.0823194	0.3125
0.0805593	0.3055
0.0787089	0.2988
0.0768021	0.2925
0.0748712	0.2867
0.0729449	0.2814
0.0710493	0.2766
0.0692092	0.2723
0.0674462	0.2686
0.0657802	0.2655
0.0642289	0.263
0.0628088	0.2612
0.0615332	0.26
0.0604142	0.2594
0.0594616	0.2594
0.0586829	0.26
0.0580818	0.2611
0.0576596	0.2627
0.0574126	0.2647
0.0573331	0.2669
0.0574095	0.2694
0.0576245	0.2719
0.0579591	0.2745
0.0583897	0.277
0.0588917	0.2794
0.0594403	0.2815
0.0600114	0.2834
0.0605826	0.2849
0.0611357	0.2862
0.0616543	0.2872
0.0621261	0.2879
0.062543	0.2884
0.0628988	0.2886
0.0631914	0.2886
0.0634208	0.2884
0.0635893	0.2881
0.0636999	0.2876
0.0637586	0.2871
0.0637702	0.2865
0.0637414	0.2859
0.0636787	0.2853
0.0635882	0.2847
0.0634763	0.2841
0.0633493	0.2836
0.0632126	0.2831
0.0630714	0.2826
0.0629304	0.2822
0.0627941	0.2819
0.0626658	0.2817
0.0625479	0.2815
0.0624433	0.2814
0.0623537	0.2814
0.0622799	0.2814
0.0622225	0.2815
0.0621824	0.2816
0.0621585	0.2817
0.0621507	0.2819


==> anc/Mass_n7.txt <==
7.73463e-09	0.0105
9.1633e-09	0.0109
1.08343e-08	0.0113
1.27864e-08	0.0117
1.51556e-08	0.0122
1.79395e-08	0.0127
2.12231e-08	0.0132
2.50939e-08	0.0137
2.96375e-08	0.0142
3.5126e-08	0.0148
4.15827e-08	0.0154
4.91937e-08	0.016
5.81493e-08	0.0166
6.89075e-08	0.0173
8.15718e-08	0.018
9.65191e-08	0.0187
1.14115e-07	0.0194
1.35174e-07	0.0202
1.59991e-07	0.021
1.89226e-07	0.0218
2.24164e-07	0.0227
2.65343e-07	0.0236
3.1386e-07	0.0245
3.71752e-07	0.0255
4.39979e-07	0.0265
5.21221e-07	0.0276
6.17061e-07	0.0287
7.30183e-07	0.0298
8.64643e-07	0.031
1.02322e-06	0.0322
1.21177e-06	0.0335
1.43457e-06	0.0349
1.69828e-06	0.0362
2.01177e-06	0.0377
2.38191e-06	0.0392
2.81904e-06	0.0407
3.33716e-06	0.0423
3.95202e-06	0.044
4.68093e-06	0.0458
5.54182e-06	0.0476
6.562e-06	0.0495
7.77004e-06	0.0515
9.19897e-06	0.0535
1.08902e-05	0.0556
1.28935e-05	0.0578
1.52665e-05	0.0601
1.80771e-05	0.0625
2.14052e-05	0.065
2.53453e-05	0.0676
3.00092e-05	0.0703
3.55293e-05	0.0731
4.2063e-05	0.076
4.9795e-05	0.079
5.89417e-05	0.0821
6.97814e-05	0.0854
8.26006e-05	0.0888
9.77667e-05	0.0923
0.000115695	0.0959
0.000136921	0.0997
0.000162041	0.1037
0.000191724	0.1078
0.000226807	0.112
0.00026828	0.1164
0.000317304	0.121
0.000375163	0.1257
0.000443573	0.1307
0.000524265	0.1358
0.000619466	0.1411
0.000731687	0.1466
0.000863957	0.1522
0.00101977	0.1581
0.0012031	0.1642
0.0014185	0.1704
0.00167166	0.1769
0.00196862	0.1836
0.00231653	0.1905
0.00272335	0.1975
0.00319879	0.2048
0.00375302	0.2123
0.00439763	0.2199
0.00514578	0.2277
0.00601156	0.2356
0.00701083	0.2437
0.00815968	0.2518
0.00947586	0.26
0.0109778	0.2683
0.0126831	0.2766
0.0146087	0.2848
0.0167709	0.2929
0.0191823	0.3008
0.0218546	0.3086
0.0247899	0.316
0.0279886	0.3231
0.0314413	0.3298
0.0351295	0.336
0.0390248	0.3415
0.0430932	0.3465
0.0472841	0.3507
0.0515439	0.3542
0.0558076	0.3568
0.0600086	0.3586
0.0640753	0.3595
0.0679382	0.3595
0.0715314	0.3586
0.0747988	0.3569
0.0776903	0.3544
0.0801673	0.3511
0.0822059	0.3471
0.0837948	0.3425
0.0849332	0.3374
0.0856325	0.3317
0.0859148	0.3257
0.0858107	0.3195
0.0853517	0.313
0.0845786	0.3064
0.0835338	0.2998
0.0822602	0.2933
0.080798	0.2869
0.0791881	0.2806
0.0774706	0.2746
0.0756831	0.269
0.0738559	0.2636
0.0720231	0.2587
0.0702109	0.2542
0.0684458	0.2502
0.0667499	0.2467
0.0651437	0.2437
0.0636452	0.2412
0.0622712	0.2393
0.0610342	0.2379
0.0599475	0.2371
0.059019	0.2368
0.0582558	0.237
0.0576616	0.2377
0.0572351	0.2387
0.056975	0.2402
0.0568713	0.2418
0.056914	0.2437
0.0570863	0.2457
0.0573703	0.2478
0.0577434	0.2498
0.0581837	0.2517
0.0586676	0.2534
0.059175	0.255
0.0596837	0.2563
0.0601789	0.2575
0.060643	0.2583
0.0610683	0.259
0.0614445	0.2595
0.0617668	0.2597
0.0620336	0.2598
0.0622437	0.2597
0.0623997	0.2595
0.0625046	0.2592
0.0625639	0.2589
0.0625803	0.2585
0.0625603	0.258
0.0625093	0.2575
0.0624349	0.2571
0.0623402	0.2566
0.0622324	0.2562
0.0621155	0.2558
0.0619939	0.2554
0.061873	0.2551
0.0617564	0.2549
0.0616458	0.2547
0.061544	0.2545
0.061454	0.2544
0.0613772	0.2544
0.0613137	0.2544
0.0612646	0.2544
0.06123	0.2545
0.0612095	0.2546


==> anc/Mass_n70.txt <==
3.46652e-11	0.0003
3.48463e-11	0.0003
3.50283e-11	0.0003
3.52112e-11	0.0003
3.53951e-11	0.0003
3.558e-11	0.0003
3.57658e-11	0.0003
3.59526e-11	0.0003
3.61404e-11	0.0003
3.63291e-11	0.0003
3.65189e-11	0.0003
3.67096e-11	0.0003
3.69013e-11	0.0003
3.70941e-11	0.0003
9.90712e-11	0.0004
1.01958e-10	0.0004
1.03385e-10	0.0004
1.04452e-10	0.0004
1.05354e-10	0.0004
1.06163e-10	0.0004
1.06913e-10	0.0004
2.23219e-10	0.0005
2.27654e-10	0.0005
2.30367e-10	0.0005
2.32529e-10	0.0005
4.15932e-10	0.0006
4.25699e-10	0.0006
4.30964e-10	0.0006
6.97377e-10	0.0007
7.15255e-10	0.0007
7.24155e-10	0.0007
1.10672e-09	0.0008
1.12309e-09	0.0008
1.62989e-09	0.0009
1.65375e-09	0.0009
2.3094e-09	0.001
3.11574e-09	0.0011
4.07996e-09	0.0012
4.1729e-09	0.0012
5.37944e-09	0.0013
6.80851e-09	0.0014
8.48365e-09	0.0015
1.23887e-08	0.0017
1.49633e-08	0.0018
1.78508e-08	0.0019
2.42688e-08	0.0021
2.83337e-08	0.0022
3.7122e-08	0.0024
4.76501e-08	0.0026
6.01218e-08	0.0028
8.19271e-08	0.0031
1.00138e-07	0.0033
1.3095e-07	0.0036
1.67907e-07	0.0039
2.11727e-07	0.0042
2.79758e-07	0.0046
3.61847e-07	0.005
4.59917e-07	0.0054
6.0311e-07	0.0059
7.75682e-07	0.0064
9.81037e-07	0.0069
1.26848e-06	0.0075
1.66627e-06	0.0082
2.14573e-06	0.0089
2.79377e-06	0.0097
3.57172e-06	0.0105
4.70917e-06	0.0115
6.08811e-06	0.0125
7.88855e-06	0.0136
1.02261e-05	0.0148
1.32458e-05	0.0161
1.71243e-05	0.0175
2.20678e-05	0.019
2.86931e-05	0.0207
3.70814e-05	0.0225
4.81442e-05	0.0245
6.26371e-05	0.0267
8.07867e-05	0.029
0.000105069	0.0316
0.000136296	0.0344
0.000176217	0.0374
0.000228368	0.0407
0.00029607	0.0443
0.000383372	0.0482
0.000495362	0.0524
0.00063839	0.0569
0.000822801	0.0618
0.00105942	0.0671
0.00136124	0.0728
0.00174392	0.0789
0.00223287	0.0855
0.00285369	0.0926
0.00362868	0.1001
0.00459032	0.108
0.00578801	0.1164
0.00725713	0.1252
0.00906401	0.1345
0.011219	0.144
0.0137901	0.1538
0.0167903	0.1637
0.0202659	0.1737
0.024233	0.1837
0.0286236	0.1934
0.0334359	0.2028
0.0385386	0.2116
0.0438821	0.2198
0.0493139	0.2272
0.0547	0.2337
0.0598915	0.2392
0.0647862	0.2437
0.0692276	0.2471
0.0731799	0.2495
0.0765601	0.2509
0.0793068	0.2513
0.0814293	0.2508
0.0829449	0.2495
0.0839505	0.2476
0.0844326	0.2451
0.0844458	0.2421
0.0841033	0.2388
0.0834129	0.2352
0.0824393	0.2314
0.0812931	0.2276
0.0799489	0.2237
0.0785088	0.2199
0.0769902	0.2162
0.0754525	0.2127
0.0739093	0.2094
0.0724164	0.2064
0.0709847	0.2037
0.0695884	0.2012
0.0683533	0.1992
0.0671831	0.1974
0.0661554	0.196
0.0652476	0.1949
0.0644684	0.1941
0.0638262	0.1936
0.0633624	0.1935
0.0629834	0.1935
0.0627581	0.1938
0.0626208	0.1942
0.0626094	0.1948
0.0626877	0.1955
0.0628542	0.1963
0.0630687	0.1971
0.0633267	0.1979
0.0635873	0.1986
0.0638793	0.1993
0.0641979	0.2
0.0644968	0.2006
0.0647387	0.201
0.0650248	0.2015
0.0652416	0.2018
0.0654189	0.202
0.0655938	0.2022
0.0657244	0.2023
0.0658469	0.2024
0.0659223	0.2024
0.0659503	0.2023
0.0659668	0.2022
0.0659733	0.2021
0.0659698	0.202
0.0659562	0.2019
0.0658957	0.2017
0.0658657	0.2016
0.0657897	0.2014
0.0657469	0.2013
0.0656989	0.2012
0.0656469	0.2011
0.0655921	0.201
0.0655353	0.2009
0.0655152	0.2009
0.0654578	0.2008


==> anc/Mass_n9.txt <==
5.73122e-10	0.0027
7.07742e-10	0.0029
8.41031e-10	0.003
1.01801e-09	0.0032
1.21694e-09	0.0033
1.48012e-09	0.0035
1.74119e-09	0.0036
2.11557e-09	0.0038
2.5592e-09	0.004
3.08586e-09	0.0042
3.71047e-09	0.0044
4.4482e-09	0.0046
5.45662e-09	0.0049
6.52395e-09	0.0051
7.9413e-09	0.0054
9.57569e-09	0.0057
1.14539e-08	0.0059
1.38391e-08	0.0062
1.68756e-08	0.0066
2.03783e-08	0.0069
2.4446e-08	0.0072
2.96957e-08	0.0076
3.59483e-08	0.008
4.34256e-08	0.0084
5.23347e-08	0.0088
6.35946e-08	0.0093
7.68319e-08	0.0098
9.28789e-08	0.0103
1.12513e-07	0.0108
1.35599e-07	0.0113
1.64347e-07	0.0119
1.98713e-07	0.0125
2.41124e-07	0.0132
2.90686e-07	0.0138
3.52476e-07	0.0146
4.27017e-07	0.0153
5.17182e-07	0.0161
6.25331e-07	0.0169
7.57978e-07	0.0178
9.17183e-07	0.0187
1.11146e-06	0.0197
1.34558e-06	0.0207
1.62561e-06	0.0217
1.97335e-06	0.0229
2.38437e-06	0.024
2.89315e-06	0.0253
3.50349e-06	0.0266
4.24498e-06	0.028
5.1373e-06	0.0294
6.21952e-06	0.0309
7.53406e-06	0.0325
9.12993e-06	0.0342
1.10647e-05	0.036
1.33886e-05	0.0378
1.62307e-05	0.0398
1.96638e-05	0.0419
2.38068e-05	0.044
2.88456e-05	0.0463
3.49405e-05	0.0487
4.23127e-05	0.0512
5.12188e-05	0.0538
6.20455e-05	0.0566
7.51175e-05	0.0595
9.09862e-05	0.0626
0.000110133	0.0658
0.000133341	0.0692
0.000161441	0.0728
0.000195328	0.0765
0.000236297	0.0804
0.000285958	0.0846
0.000345814	0.0889
0.00041802	0.0934
0.000505259	0.0982
0.000610218	0.1031
0.000736784	0.1083
0.000889351	0.1138
0.00107259	0.1195
0.00129239	0.1254
0.00155619	0.1316
0.00187234	0.1381
0.00224973	0.1448
0.00270021	0.1518
0.00323663	0.1591
0.00387278	0.1666
0.00462502	0.1743
0.00551286	0.1823
0.00655538	0.1905
0.00777355	0.1988
0.00919144	0.2073
0.0108316	0.2159
0.0127181	0.2246
0.0148712	0.2333
0.0173091	0.2419
0.0200468	0.2504
0.0230912	0.2587
0.026441	0.2667
0.0300837	0.2743
0.0339987	0.2815
0.0381459	0.2881
0.0424739	0.294
0.0469283	0.2993
0.051426	0.3037
0.0558933	0.3073
0.0602432	0.31
0.0643932	0.3118
0.0682639	0.3127
0.0717816	0.3126
0.0748966	0.3117
0.0775624	0.31
0.0797477	0.3074
0.0814508	0.3042
0.0826721	0.3004
0.0834295	0.2961
0.0837494	0.2914
0.0836648	0.2863
0.0832207	0.281
0.0824605	0.2755
0.0814288	0.2699
0.0801804	0.2644
0.0787528	0.259
0.0771885	0.2536
0.0755328	0.2485
0.0738224	0.2437
0.072088	0.2392
0.0703588	0.235
0.0686648	0.2312
0.0670322	0.2279
0.065477	0.2249
0.0640238	0.2225
0.0626833	0.2204
0.0614763	0.2189
0.0604102	0.2179
0.0594906	0.2172
0.0587324	0.2171
0.0581299	0.2173
0.0576876	0.2179
0.0573998	0.2188
0.05726	0.22
0.0572551	0.2213
0.0573731	0.2228
0.0575931	0.2243
0.0579006	0.2259
0.0582707	0.2274
0.0586844	0.2288
0.0591191	0.23
0.0595655	0.2312
0.0599967	0.2321
0.0604079	0.2329
0.0607846	0.2335
0.0611238	0.234
0.0614154	0.2343
0.0616591	0.2345
0.0618542	0.2345
0.0620008	0.2344
0.0621059	0.2343
0.0621651	0.234
0.0621932	0.2338
0.0621861	0.2335
0.0621499	0.2331
0.062095	0.2328
0.0620209	0.2325
0.0619327	0.2321
0.0618378	0.2318
0.0617402	0.2316
0.0616394	0.2313
0.0615422	0.2311
0.0614485	0.2309
0.061365	0.2308
0.0612889	0.2307
0.0612215	0.2306
0.0611685	0.2306
0.0611258	0.2306
0.0610973	0.2307


==> anc/Mass_n90.txt <==
3.95632e-11	0.0003
3.97238e-11	0.0003
3.98851e-11	0.0003
4.0047e-11	0.0003
4.02096e-11	0.0003
4.03728e-11	0.0003
4.05367e-11	0.0003
4.07013e-11	0.0003
4.08665e-11	0.0003
4.10324e-11	0.0003
4.1199e-11	0.0003
4.13663e-11	0.0003
4.15342e-11	0.0003
4.17028e-11	0.0003
4.18721e-11	0.0003
4.20421e-11	0.0003
1.15154e-10	0.0004
1.16625e-10	0.0004
1.1764e-10	0.0004
1.1847e-10	0.0004
1.19201e-10	0.0004
1.19871e-10	0.0004
2.50126e-10	0.0005
2.55232e-10	0.0005
2.57818e-10	0.0005
2.59791e-10	0.0005
4.62862e-10	0.0006
4.75295e-10	0.0006
4.80242e-10	0.0006
7.70608e-10	0.0007
7.96095e-10	0.0007
8.04326e-10	0.0007
1.22978e-09	0.0008
1.24519e-09	0.0008
1.80749e-09	0.0009
1.82954e-09	0.0009
2.55459e-09	0.001
3.44605e-09	0.0011
4.50743e-09	0.0012
4.59976e-09	0.0012
5.92537e-09	0.0013
7.49269e-09	0.0014
9.32598e-09	0.0015
1.36478e-08	0.0017
1.64433e-08	0.0018
1.95756e-08	0.0019
2.66319e-08	0.0021
3.51508e-08	0.0023
4.05998e-08	0.0024
5.20712e-08	0.0026
7.24459e-08	0.0029
8.95522e-08	0.0031
1.18643e-07	0.0034
1.42662e-07	0.0036
1.959e-07	0.004
2.46051e-07	0.0043
3.22756e-07	0.0047
4.15262e-07	0.0051
5.25375e-07	0.0055
6.85685e-07	0.006
8.77884e-07	0.0065
1.14946e-06	0.0071
1.47597e-06	0.0077
1.92544e-06	0.0084
2.46466e-06	0.0091
3.191e-06	0.0099
4.16261e-06	0.0108
5.4509e-06	0.0118
7.00224e-06	0.0128
9.19296e-06	0.014
1.18396e-05	0.0152
1.54815e-05	0.0166
1.98647e-05	0.018
2.61243e-05	0.0197
3.36853e-05	0.0214
4.369e-05	0.0233
5.68549e-05	0.0254
7.40601e-05	0.0277
9.63935e-05	0.0302
0.000125199	0.0329
0.000162108	0.0358
0.000210524	0.039
0.000273618	0.0425
0.000355276	0.0463
0.000460293	0.0504
0.00059473	0.0548
0.000768708	0.0596
0.000992617	0.0648
0.00127903	0.0704
0.00164316	0.0764
0.00210965	0.0829
0.00269611	0.0898
0.00343772	0.0972
0.00436997	0.1051
0.00552254	0.1134
0.00695286	0.1222
0.00868431	0.1313
0.0107857	0.1408
0.0132989	0.1506
0.0162607	0.1606
0.0196992	0.1707
0.0236006	0.1807
0.0279558	0.1905
0.0327377	0.2
0.0378554	0.209
0.0432263	0.2174
0.0486497	0.2249
0.0540855	0.2316
0.059393	0.2374
0.0643049	0.242
0.0688853	0.2457
0.0728703	0.2482
0.0762885	0.2497
0.0791374	0.2503
0.0813614	0.25
0.082982	0.2489
0.0839762	0.247
0.0845094	0.2446
0.0846316	0.2418
0.0842859	0.2385
0.0836473	0.235
0.0827206	0.2313
0.0815294	0.2274
0.0802334	0.2236
0.0787945	0.2198
0.0773253	0.2162
0.0757897	0.2127
0.0742486	0.2094
0.0727588	0.2064
0.0712892	0.2036
0.0699367	0.2012
0.0686694	0.1991
0.0674994	0.1973
0.0664747	0.1959
0.0655334	0.1947
0.064757	0.1939
0.0641177	0.1934
0.0636235	0.1932
0.0632801	0.1933
0.0630208	0.1935
0.0628841	0.1939
0.0628741	0.1945
0.0629529	0.1952
0.063082	0.1959
0.0632965	0.1967
0.0635151	0.1974
0.063812	0.1982
0.0641024	0.1989
0.0643801	0.1995
0.0646802	0.2001
0.0649563	0.2006
0.0652031	0.201
0.0654155	0.2013
0.0656312	0.2016
0.0658048	0.2018
0.0659339	0.2019
0.066055	0.202
0.0661306	0.202
0.0661565	0.2019
0.0661719	0.2018
0.066178	0.2017
0.0661749	0.2016
0.0661625	0.2015
0.0661406	0.2014
0.0660715	0.2012
0.0660356	0.2011
0.0659926	0.201
0.0659054	0.2008
0.0658542	0.2007
0.0657996	0.2006
0.0657834	0.2006
0.0657256	0.2005
0.0657066	0.2005


==> anc/Vac_n100.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.9115e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16815e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55823e-08	0.0016
2.2431e-08	0.0018
2.65025e-08	0.0019
3.60656e-08	0.0021
4.76895e-08	0.0023
6.15755e-08	0.0025
7.79245e-08	0.0027
9.69376e-08	0.0029
1.18816e-07	0.0031
1.57446e-07	0.0034
2.03653e-07	0.0037
2.78223e-07	0.0041
3.44751e-07	0.0044
4.48879e-07	0.0048
6.06089e-07	0.0053
7.55461e-07	0.0057
1.02262e-06	0.0063
1.28823e-06	0.0068
1.73204e-06	0.0075
2.26761e-06	0.0082
2.90358e-06	0.0089
3.76438e-06	0.0097
4.91902e-06	0.0106
6.45471e-06	0.0116
8.48034e-06	0.0127
1.11302e-05	0.0139
1.45683e-05	0.0152
1.89925e-05	0.0166
2.50518e-05	0.0182
3.27729e-05	0.0199
4.31162e-05	0.0218
5.61423e-05	0.0238
7.32411e-05	0.026
9.65247e-05	0.0285
0.000125499	0.0311
0.000164077	0.034
0.000215027	0.0372
0.000281774	0.0407
0.000368519	0.0445
0.000480357	0.0486
0.000626948	0.0531
0.000813404	0.0579
0.0010587	0.0632
0.00137302	0.0689
0.00177986	0.0751
0.00229431	0.0817
0.00295001	0.0888
0.00378017	0.0964
0.00482439	0.1045
0.00612961	0.1131
0.00773249	0.1221
0.00968901	0.1315
0.0120638	0.1413
0.0148738	0.1513
0.018147	0.1614
0.0219382	0.1716
0.0262244	0.1817
0.0309033	0.1914
0.03602	0.2008
0.041359	0.2095
0.0468674	0.2175
0.0524245	0.2247
0.0577555	0.2308
0.0628236	0.2359
0.0675334	0.24
0.0716436	0.2429
0.0752089	0.2448
0.0781515	0.2457
0.0804807	0.2457
0.0822183	0.2449
0.0833226	0.2433
0.0839128	0.2411
0.08404	0.2384
0.0837613	0.2353
0.0831385	0.2319
0.0822361	0.2283
0.08112	0.2246
0.0798556	0.2209
0.0784478	0.2172
0.0769643	0.2136
0.0754694	0.2102
0.0739165	0.2069
0.0724245	0.2039
0.0710004	0.2012
0.0696531	0.1988
0.0683925	0.1967
0.067229	0.1949
0.0662205	0.1935
0.0652827	0.1923
0.0645197	0.1915
0.0638945	0.191
0.0634166	0.1908
0.0630492	0.1908
0.0628001	0.191
0.062676	0.1914
0.0626358	0.1919
0.0627294	0.1926
0.062866	0.1933
0.063045	0.194
0.0633127	0.1948
0.0635715	0.1955
0.0638655	0.1962
0.0641423	0.1968
0.0644456	0.1974
0.0646729	0.1978
0.0649173	0.1982
0.0651746	0.1986
0.0653417	0.1988
0.0655139	0.199
0.0656383	0.1991
0.0657619	0.1992
0.0658327	0.1992
0.0658987	0.1992
0.0659089	0.1991
0.0659122	0.199
0.065908	0.1989
0.065896	0.1988
0.0658268	0.1986
0.0657998	0.1985
0.0657658	0.1984
0.0656761	0.1982
0.06563	0.1981
0.065579	0.198
0.0655239	0.1979
0.0655146	0.1979
0.0654536	0.1978
0.0654399	0.1978
0.0653759	0.1977
0.0653607	0.1977
0.0653455	0.1977


==> anc/Vac_n20.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.9115e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16815e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55823e-08	0.0016
2.2431e-08	0.0018
2.65026e-08	0.0019
3.60656e-08	0.0021
4.76896e-08	0.0023
6.15755e-08	0.0025
7.79245e-08	0.0027
9.69377e-08	0.0029
1.18816e-07	0.0031
1.57446e-07	0.0034
2.03653e-07	0.0037
2.78224e-07	0.0041
3.44752e-07	0.0044
4.48881e-07	0.0048
6.06092e-07	0.0053
7.55464e-07	0.0057
1.02263e-06	0.0063
1.28824e-06	0.0068
1.73205e-06	0.0075
2.26763e-06	0.0082
2.90361e-06	0.0089
3.76444e-06	0.0097
4.9191e-06	0.0106
6.45484e-06	0.0116
8.48054e-06	0.0127
1.11305e-05	0.0139
1.45688e-05	0.0152
1.89933e-05	0.0166
2.5053e-05	0.0182
3.27748e-05	0.0199
4.31192e-05	0.0218
5.6147e-05	0.0238
7.32485e-05	0.026
9.65365e-05	0.0285
0.000125517	0.0311
0.000164106	0.034
0.000215072	0.0372
0.000281845	0.0407
0.000368629	0.0445
0.000480529	0.0486
0.000623687	0.053
0.000813823	0.0579
0.00105435	0.0631
0.00136808	0.0688
0.00177434	0.075
0.00228832	0.0816
0.00294376	0.0887
0.00376242	0.0962
0.00480538	0.1043
0.00609409	0.1128
0.00767648	0.1217
0.00960824	0.131
0.011929	0.1406
0.0146738	0.1504
0.0179027	0.1604
0.0215735	0.1703
0.0257203	0.1801
0.0302886	0.1896
0.0351877	0.1986
0.0402892	0.2069
0.0455422	0.2145
0.050768	0.2212
0.0558191	0.2269
0.0606016	0.2316
0.0648828	0.2351
0.0687034	0.2376
0.0719798	0.2391
0.0746366	0.2396
0.0766105	0.2391
0.0780677	0.2379
0.0789695	0.236
0.0793592	0.2335
0.0793556	0.2306
0.0789466	0.2273
0.0781951	0.2237
0.0772274	0.22
0.076045	0.2162
0.0747138	0.2124
0.073243	0.2086
0.0717521	0.205
0.0702476	0.2016
0.0687393	0.1984
0.0672869	0.1955
0.0658994	0.1929
0.0645414	0.1905
0.0633159	0.1885
0.0622311	0.1869
0.0612527	0.1856
0.0603918	0.1846
0.0596586	0.1839
0.0591054	0.1836
0.0586565	0.1835
0.0583205	0.1836
0.058147	0.184
0.0580999	0.1846
0.0580979	0.1852
0.0582294	0.186
0.0584088	0.1868
0.0586792	0.1877
0.0589498	0.1885
0.0592611	0.1893
0.0595636	0.19
0.0598973	0.1907
0.0602115	0.1913
0.0605003	0.1918
0.0607582	0.1922
0.0609802	0.1925
0.0611618	0.1927
0.0613456	0.1929
0.0614817	0.193
0.0615673	0.193
0.0616003	0.1929
0.0616727	0.1929
0.0616898	0.1928
0.061651	0.1926
0.0616494	0.1925
0.0615918	0.1923
0.0615251	0.1921
0.0614962	0.192
0.0614132	0.1918
0.0613694	0.1917
0.0612733	0.1915
0.0612183	0.1914
0.0611591	0.1913
0.0611428	0.1913
0.0610783	0.1912
0.0610584	0.1912
0.0609921	0.1911
0.060972	0.1911
0.0609528	0.1911


==> anc/Vac_n3.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.91151e-10	0.0006
6.91151e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56355e-09	0.0009
3.58142e-09	0.001
3.58143e-09	0.001
4.83807e-09	0.0011
6.35861e-09	0.0012
8.16819e-09	0.0013
1.02919e-08	0.0014
1.2755e-08	0.0015
1.55825e-08	0.0016
2.24312e-08	0.0018
2.65028e-08	0.0019
3.6066e-08	0.0021
4.76902e-08	0.0023
6.15765e-08	0.0025
7.7926e-08	0.0027
9.694e-08	0.0029
1.1882e-07	0.0031
1.57451e-07	0.0034
2.03662e-07	0.0037
2.78237e-07	0.0041
3.44772e-07	0.0044
4.48912e-07	0.0048
6.0614e-07	0.0053
7.5554e-07	0.0057
1.02274e-06	0.0063
1.28842e-06	0.0068
1.73234e-06	0.0075
2.26808e-06	0.0082
2.90431e-06	0.0089
3.76554e-06	0.0097
4.92082e-06	0.0106
6.45753e-06	0.0116
8.48477e-06	0.0127
1.11372e-05	0.0139
1.45791e-05	0.0152
1.90096e-05	0.0166
2.50785e-05	0.0182
3.28149e-05	0.0199
4.25902e-05	0.0217
5.55395e-05	0.0237
7.25596e-05	0.0259
9.57639e-05	0.0284
0.000124687	0.031
0.000163251	0.0339
0.00021254	0.037
0.000277092	0.0404
0.000358578	0.044
0.000466424	0.048
0.00060468	0.0523
0.000784771	0.057
0.00101295	0.062
0.00130015	0.0673
0.00166609	0.073
0.00212974	0.0791
0.00269565	0.0854
0.00340361	0.0921
0.00427287	0.0991
0.00530694	0.1062
0.00654688	0.1135
0.00799087	0.1208
0.00964352	0.128
0.0115249	0.1351
0.0136046	0.1419
0.0158592	0.1483
0.0182223	0.1541
0.0206369	0.1592
0.023066	0.1636
0.0254319	0.1672
0.0276827	0.17
0.0297268	0.1719
0.031546	0.173
0.0330901	0.1733
0.0343532	0.1729
0.0353002	0.1718
0.0359797	0.1702
0.0363383	0.168
0.0365094	0.1656
0.0364191	0.1628
0.0361387	0.1598
0.0357062	0.1567
0.0351303	0.1535
0.0344517	0.1503
0.0336822	0.1471
0.032887	0.1441
0.032024	0.1411
0.0311558	0.1383
0.0302907	0.1357
0.0294596	0.1334
0.0286253	0.1312
0.0278393	0.1293
0.0270866	0.1276
0.0263938	0.1262
0.0257657	0.1251
0.0251876	0.1242
0.0246839	0.1236
0.0242591	0.1233
0.0238983	0.1232
0.0236249	0.1234
0.023424	0.1238
0.023299	0.1244
0.0232532	0.1252
0.0232694	0.1261
0.0233691	0.1272
0.0235128	0.1283
0.023699	0.1294
0.0239256	0.1305
0.0241898	0.1316
0.0244879	0.1327
0.0247709	0.1336
0.0250778	0.1345
0.025358	0.1352
0.0256283	0.1358
0.0258835	0.1363
0.0261186	0.1367
0.0263056	0.1369
0.0264875	0.1371
0.0266141	0.1371
0.0267061	0.137
0.0267618	0.1368
0.0268033	0.1366
0.0268061	0.1363
0.0267934	0.136
0.0267418	0.1356
0.0266979	0.1353
0.0266163	0.1349
0.0265209	0.1345
0.0264128	0.1341
0.0262931	0.1337
0.0261857	0.1334
0.0260693	0.1331
0.0259456	0.1328
0.025838	0.1326
0.025726	0.1324
0.025611	0.1322
0.0255381	0.1322
0.0254426	0.1321
0.0253911	0.1322
0.025318	0.1322


==> anc/Vac_n30.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.9115e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16815e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55823e-08	0.0016
2.2431e-08	0.0018
2.65026e-08	0.0019
3.60656e-08	0.0021
4.76896e-08	0.0023
6.15755e-08	0.0025
7.79245e-08	0.0027
9.69377e-08	0.0029
1.18816e-07	0.0031
1.57446e-07	0.0034
2.03653e-07	0.0037
2.78223e-07	0.0041
3.44752e-07	0.0044
4.4888e-07	0.0048
6.06091e-07	0.0053
7.55463e-07	0.0057
1.02262e-06	0.0063
1.28823e-06	0.0068
1.73205e-06	0.0075
2.26762e-06	0.0082
2.9036e-06	0.0089
3.76441e-06	0.0097
4.91906e-06	0.0106
6.45478e-06	0.0116
8.48045e-06	0.0127
1.11304e-05	0.0139
1.45685e-05	0.0152
1.89929e-05	0.0166
2.50524e-05	0.0182
3.2774e-05	0.0199
4.31179e-05	0.0218
5.61449e-05	0.0238
7.32453e-05	0.026
9.65313e-05	0.0285
0.000125509	0.0311
0.000164093	0.034
0.000215052	0.0372
0.000281814	0.0407
0.000368581	0.0445
0.000480454	0.0486
0.00062357	0.053
0.00081364	0.0579
0.00105907	0.0632
0.00137359	0.0689
0.00177367	0.075
0.00228728	0.0816
0.00294217	0.0887
0.00377164	0.0963
0.00481542	0.1044
0.00610463	0.1129
0.00770565	0.1219
0.00963953	0.1312
0.0119864	0.1409
0.014763	0.1508
0.0179974	0.1608
0.0217444	0.1709
0.0259407	0.1808
0.0305633	0.1904
0.0355206	0.1995
0.0407913	0.2081
0.046115	0.2158
0.0514736	0.2227
0.0566634	0.2286
0.0615205	0.2334
0.0660139	0.2372
0.0699802	0.2399
0.0733295	0.2415
0.0761309	0.2422
0.0782468	0.2419
0.0798461	0.2409
0.0808157	0.2391
0.0812726	0.2367
0.0813371	0.2339
0.0809949	0.2307
0.080308	0.2272
0.0793417	0.2235
0.0781621	0.2197
0.0768349	0.2159
0.0754241	0.2122
0.0739363	0.2086
0.0724354	0.2052
0.07093	0.202
0.0694311	0.199
0.0679998	0.1963
0.0666925	0.194
0.0654242	0.1919
0.0642992	0.1902
0.0633262	0.1889
0.0624257	0.1878
0.0616975	0.1871
0.0611069	0.1867
0.0606197	0.1865
0.0602881	0.1866
0.0600761	0.1869
0.0599899	0.1874
0.0599902	0.188
0.0600798	0.1887
0.06026	0.1895
0.0604857	0.1903
0.0607546	0.1911
0.0610637	0.1919
0.0613626	0.1926
0.0616459	0.1932
0.0619555	0.1938
0.0622392	0.1943
0.0624917	0.1947
0.062708	0.195
0.0629317	0.1953
0.063063	0.1954
0.0631945	0.1955
0.0633236	0.1956
0.0633999	0.1956
0.0634219	0.1955
0.0634364	0.1954
0.0634426	0.1953
0.0634401	0.1952
0.0633811	0.195
0.0633613	0.1949
0.0632857	0.1947
0.0632502	0.1946
0.0631604	0.1944
0.0631122	0.1943
0.0630589	0.1942
0.0630015	0.1941
0.0629408	0.194
0.0629251	0.194
0.0628605	0.1939
0.0628425	0.1939
0.0628244	0.1939
0.0628069	0.1939


==> anc/Vac_n4.txt <==
2.77717e-12	0.00012
2.77717e-12	0.00012
4.58673e-12	0.00013
4.58673e-12	0.00013
4.58673e-12	0.00013
4.58673e-12	0.00013
4.58673e-12	0.00013
6.71044e-12	0.00014
6.71044e-12	0.00014
6.71044e-12	0.00014
6.71044e-12	0.00014
9.17345e-12	0.00015
9.17345e-12	0.00015
9.17345e-12	0.00015
1.20009e-11	0.00016
1.20009e-11	0.00016
1.52179e-11	0.00017
1.88496e-11	0.00018
1.88496e-11	0.00018
2.29211e-11	0.00019
2.74575e-11	0.0002
3.24841e-11	0.00021
3.80258e-11	0.00022
4.4108e-11	0.00023
5.79938e-11	0.00025
6.58478e-11	0.00026
8.35035e-11	0.00028
9.33556e-11	0.00029
1.2731e-10	0.00032
1.53863e-10	0.00034
1.83783e-10	0.00036
2.35418e-10	0.00039
2.95762e-10	0.00042
3.65493e-10	0.00045
4.74243e-10	0.00049
6.02495e-10	0.00053
7.92687e-10	0.00058
9.70703e-10	0.00062
1.2846e-09	0.00068
1.65957e-09	0.00074
2.10104e-09	0.0008
2.80249e-09	0.00088
3.53128e-09	0.00095
4.64051e-09	0.00104
6.1209e-09	0.00114
7.88655e-09	0.00124
1.01882e-08	0.00135
1.34384e-08	0.00148
1.76407e-08	0.00162
2.30279e-08	0.00177
2.98765e-08	0.00193
3.90668e-08	0.00211
5.1295e-08	0.00231
6.74303e-08	0.00253
8.85448e-08	0.00277
1.15947e-07	0.00303
1.51218e-07	0.00331
1.99535e-07	0.00363
2.61113e-07	0.00397
3.43616e-07	0.00435
4.50361e-07	0.00476
5.90714e-07	0.00521
7.73754e-07	0.0057
1.0154e-06	0.00624
1.33768e-06	0.00684
1.75681e-06	0.00749
2.30573e-06	0.0082
3.02886e-06	0.00898
3.97366e-06	0.00983
5.2125e-06	0.01076
6.84105e-06	0.01178
8.98533e-06	0.0129
1.18106e-05	0.01413
1.55024e-05	0.01547
2.03591e-05	0.01694
2.66958e-05	0.01854
3.50515e-05	0.0203
4.598e-05	0.02222
6.0306e-05	0.02432
7.90237e-05	0.02661
0.000103603	0.02912
0.000135623	0.03185
0.000177462	0.03483
0.00023207	0.03808
0.000303227	0.04162
0.000395501	0.04546
0.000515185	0.04963
0.000670017	0.05415
0.000869751	0.05904
0.00112612	0.06431
0.00145417	0.06998
0.0018719	0.07606
0.00239962	0.08254
0.00306223	0.08942
0.00388709	0.09668
0.0049056	0.1043
0.00614884	0.11223
0.00764613	0.1204
0.00942619	0.12874
0.0115088	0.13715
0.0138992	0.1455
0.0165955	0.15368
0.0195701	0.16154
0.0227751	0.16893
0.0261516	0.17573
0.0296128	0.1818
0.0330678	0.18704
0.0364191	0.19137
0.0395725	0.19474
0.0424482	0.19714
0.0449729	0.19857
0.0471134	0.1991
0.048831	0.19877
0.0501328	0.19769
0.0510219	0.19594
0.0515314	0.19364
0.0516889	0.19088
0.0515342	0.18776
0.0511211	0.1844
0.0504808	0.18086
0.0496642	0.17724
0.0487101	0.17361
0.047654	0.17003
0.0465273	0.16655
0.0453638	0.16323
0.0441857	0.1601
0.0430145	0.15719
0.0418733	0.15454
0.0407777	0.15217
0.0397399	0.15009
0.0387739	0.14832
0.0378877	0.14686
0.0370941	0.14573
0.0363949	0.14491
0.0357973	0.1444
0.0353052	0.14419
0.0349226	0.14427
0.0346449	0.1446
0.0344724	0.14516
0.0344016	0.14592
0.0344227	0.14683
0.0345295	0.14786
0.0347061	0.14895
0.0349457	0.15008
0.0352344	0.15121
0.0355536	0.15229
0.0358952	0.15331
0.0362412	0.15423
0.036585	0.15505
0.0369136	0.15575
0.0372206	0.15633
0.0374966	0.15678
0.0377423	0.15712
0.0379496	0.15734
0.0381207	0.15746
0.0382555	0.15749
0.0383545	0.15744
0.0384192	0.15732
0.0384515	0.15714
0.0384571	0.15692
0.0384421	0.15668
0.0384038	0.15641
0.0383489	0.15613


==> anc/Vac_n40.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.9115e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16815e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55823e-08	0.0016
2.2431e-08	0.0018
2.65026e-08	0.0019
3.60656e-08	0.0021
4.76896e-08	0.0023
6.15755e-08	0.0025
7.79245e-08	0.0027
9.69376e-08	0.0029
1.18816e-07	0.0031
1.57446e-07	0.0034
2.03653e-07	0.0037
2.78223e-07	0.0041
3.44752e-07	0.0044
4.4888e-07	0.0048
6.0609e-07	0.0053
7.55462e-07	0.0057
1.02262e-06	0.0063
1.28823e-06	0.0068
1.73204e-06	0.0075
2.26762e-06	0.0082
2.90359e-06	0.0089
3.7644e-06	0.0097
4.91905e-06	0.0106
6.45475e-06	0.0116
8.48041e-06	0.0127
1.11303e-05	0.0139
1.45684e-05	0.0152
1.89928e-05	0.0166
2.50522e-05	0.0182
3.27736e-05	0.0199
4.31172e-05	0.0218
5.61439e-05	0.0238
7.32437e-05	0.026
9.65289e-05	0.0285
0.000125505	0.0311
0.000164087	0.034
0.000215043	0.0372
0.000281799	0.0407
0.000368558	0.0445
0.000480418	0.0486
0.000627044	0.0531
0.000813553	0.0579
0.00105893	0.0632
0.00137338	0.0689
0.00177335	0.075
0.00229516	0.0817
0.0029513	0.0888
0.00378215	0.0964
0.00481368	0.1044
0.00611805	0.113
0.00772046	0.122
0.00965548	0.1313
0.0120031	0.141
0.0148084	0.151
0.0180782	0.1611
0.0218313	0.1712
0.0260321	0.1811
0.0307031	0.1908
0.0357151	0.2
0.040992	0.2086
0.0463769	0.2164
0.051801	0.2234
0.0570592	0.2294
0.0620556	0.2344
0.066552	0.2382
0.0705906	0.241
0.0740119	0.2427
0.0768855	0.2435
0.0790722	0.2433
0.0806685	0.2423
0.0817079	0.2406
0.0822333	0.2383
0.0822958	0.2355
0.0819531	0.2323
0.0813329	0.2289
0.0803667	0.2252
0.0792499	0.2215
0.0779228	0.2177
0.0765131	0.214
0.0750268	0.2104
0.0735277	0.207
0.071972	0.2037
0.0705267	0.2008
0.0690968	0.1981
0.0677438	0.1957
0.0664778	0.1936
0.0653556	0.1919
0.0643404	0.1905
0.0634428	0.1894
0.0627181	0.1887
0.0620864	0.1882
0.061602	0.188
0.0612734	0.1881
0.0610641	0.1884
0.0609357	0.1888
0.0609377	0.1894
0.0610284	0.1901
0.0612096	0.1909
0.0613893	0.1916
0.0616576	0.1924
0.0619657	0.1932
0.0622628	0.1939
0.0625439	0.1945
0.0628513	0.1951
0.0631324	0.1956
0.0633822	0.196
0.0635956	0.1963
0.0637684	0.1965
0.0639452	0.1967
0.0640743	0.1968
0.0642015	0.1969
0.064276	0.1969
0.064296	0.1968
0.064309	0.1967
0.0643143	0.1966
0.0643113	0.1965
0.0642999	0.1964
0.0642318	0.1962
0.0642043	0.1961
0.0641211	0.1959
0.0640796	0.1958
0.0640322	0.1957
0.0639797	0.1956
0.0639231	0.1955
0.0638632	0.1954
0.0638009	0.1953
0.0637849	0.1953
0.063768	0.1953
0.0637031	0.1952
0.0636864	0.1952


==> anc/Vac_n5.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.91151e-10	0.0006
6.91151e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.3586e-09	0.0012
8.16816e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55824e-08	0.0016
2.24311e-08	0.0018
2.65026e-08	0.0019
3.60657e-08	0.0021
4.76898e-08	0.0023
6.15758e-08	0.0025
7.7925e-08	0.0027
9.69384e-08	0.0029
1.18817e-07	0.0031
1.57447e-07	0.0034
2.03656e-07	0.0037
2.78227e-07	0.0041
3.44758e-07	0.0044
4.4889e-07	0.0048
6.06106e-07	0.0053
7.55487e-07	0.0057
1.02266e-06	0.0063
1.28829e-06	0.0068
1.73214e-06	0.0075
2.26777e-06	0.0082
2.90382e-06	0.0089
3.76476e-06	0.0097
4.91961e-06	0.0106
6.45563e-06	0.0116
8.48179e-06	0.0127
1.11325e-05	0.0139
1.45718e-05	0.0152
1.89981e-05	0.0166
2.50605e-05	0.0182
3.27867e-05	0.0199
4.2546e-05	0.0217
5.61761e-05	0.0238
7.32942e-05	0.026
9.55945e-05	0.0284
0.000125629	0.0311
0.000164282	0.034
0.000213617	0.0371
0.000280202	0.0406
0.000364355	0.0443
0.000475672	0.0484
0.000618288	0.0528
0.000803785	0.0576
0.00104332	0.0628
0.00135044	0.0684
0.00174151	0.0744
0.00223613	0.0808
0.00286738	0.0877
0.0036568	0.095
0.00463812	0.1027
0.00583578	0.1107
0.00730717	0.1191
0.00908578	0.1278
0.0111786	0.1366
0.0136279	0.1455
0.0164211	0.1543
0.0195884	0.163
0.0230505	0.1713
0.0267651	0.1791
0.0306724	0.1863
0.0346467	0.1927
0.0386311	0.1983
0.0424584	0.2029
0.0460468	0.2065
0.0493137	0.2091
0.0521786	0.2107
0.0545672	0.2113
0.0564714	0.211
0.0579506	0.21
0.0589092	0.2082
0.0594302	0.2058
0.059602	0.203
0.0593643	0.1997
0.0588692	0.1962
0.0581658	0.1926
0.0572149	0.1888
0.0561205	0.185
0.0549364	0.1813
0.0536344	0.1776
0.0523478	0.1742
0.0510102	0.1709
0.049709	0.1679
0.0484535	0.1652
0.0472206	0.1627
0.0460875	0.1606
0.0450299	0.1588
0.0440886	0.1574
0.0432099	0.1562
0.0424948	0.1555
0.0418599	0.155
0.0413737	0.1549
0.0409836	0.155
0.0407266	0.1554
0.0405787	0.156
0.0405755	0.1569
0.0406283	0.1578
0.0408008	0.1589
0.0410301	0.16
0.0413139	0.1611
0.0416487	0.1622
0.0420298	0.1633
0.042384	0.1642
0.0427718	0.1651
0.0431176	0.1658
0.0434486	0.1664
0.0437578	0.1669
0.0440391	0.1673
0.0442517	0.1675
0.0444612	0.1677
0.044593	0.1677
0.0447148	0.1677
0.0447535	0.1675
0.0448133	0.1674
0.0447878	0.1671
0.044782	0.1669
0.0447258	0.1666
0.0446547	0.1663
0.0445696	0.166
0.0444716	0.1657
0.0443964	0.1655
0.0442766	0.1652
0.0441825	0.165
0.0440813	0.1648
0.0439748	0.1646
0.0438986	0.1645
0.0438202	0.1644
0.043741	0.1643
0.0436965	0.1643
0.0436539	0.1643
0.0436484	0.1644
0.0436131	0.1644


==> anc/Vac_n6.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.91151e-10	0.0006
6.91151e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.3586e-09	0.0012
8.16816e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55824e-08	0.0016
2.24311e-08	0.0018
2.65026e-08	0.0019
3.60657e-08	0.0021
4.76897e-08	0.0023
6.15757e-08	0.0025
7.79248e-08	0.0027
9.69382e-08	0.0029
1.18817e-07	0.0031
1.57447e-07	0.0034
2.03655e-07	0.0037
2.78226e-07	0.0041
3.44756e-07	0.0044
4.48887e-07	0.0048
6.06102e-07	0.0053
7.5548e-07	0.0057
1.02265e-06	0.0063
1.28828e-06	0.0068
1.73211e-06	0.0075
2.26773e-06	0.0082
2.90376e-06	0.0089
3.76466e-06	0.0097
4.91945e-06	0.0106
6.45539e-06	0.0116
8.48142e-06	0.0127
1.11319e-05	0.0139
1.45709e-05	0.0152
1.89966e-05	0.0166
2.50583e-05	0.0182
3.27831e-05	0.0199
4.25405e-05	0.0217
5.61674e-05	0.0238
7.32805e-05	0.026
9.55731e-05	0.0284
0.000125596	0.0311
0.000164229	0.034
0.000215264	0.0372
0.000280075	0.0406
0.000366622	0.0444
0.000478306	0.0485
0.00062131	0.0529
0.000807209	0.0577
0.00104713	0.0629
0.00135456	0.0685
0.00175274	0.0746
0.00224846	0.081
0.00289024	0.088
0.0036816	0.0953
0.00467749	0.1031
0.00590831	0.1113
0.00742117	0.1199
0.00922951	0.1287
0.0114028	0.1378
0.0139215	0.1469
0.0168541	0.1561
0.0201503	0.1651
0.0237941	0.1738
0.0277533	0.1821
0.0319327	0.1898
0.0362032	0.1967
0.0405069	0.2028
0.0447257	0.208
0.048669	0.2121
0.0523029	0.2152
0.0554839	0.2172
0.05825	0.2183
0.0604714	0.2184
0.0622087	0.2177
0.0633566	0.2161
0.0641173	0.214
0.0644082	0.2113
0.0643298	0.2082
0.063878	0.2047
0.0632126	0.2011
0.0622856	0.1973
0.0611584	0.1934
0.0599368	0.1896
0.0586299	0.1859
0.0572506	0.1823
0.0558544	0.1789
0.0544925	0.1758
0.0531365	0.1729
0.0518367	0.1703
0.0506387	0.1681
0.0494812	0.1661
0.0484446	0.1645
0.0475371	0.1633
0.0467339	0.1624
0.0460444	0.1618
0.0455102	0.1616
0.0450737	0.1616
0.0447756	0.1619
0.0446226	0.1625
0.0445543	0.1632
0.0446077	0.1641
0.0447517	0.1651
0.0449869	0.1662
0.0452775	0.1673
0.0455844	0.1683
0.0459381	0.1693
0.0463333	0.1703
0.0466906	0.1711
0.047039	0.1718
0.0474089	0.1725
0.0476815	0.1729
0.0479627	0.1733
0.0482094	0.1736
0.048379	0.1737
0.048543	0.1738
0.0486606	0.1738
0.0487292	0.1737
0.0487471	0.1735
0.0487513	0.1733
0.0487411	0.1731
0.048679	0.1728
0.0486403	0.1726
0.0485509	0.1723
0.0484865	0.1721
0.0483738	0.1718
0.0482885	0.1716
0.0481949	0.1714
0.0480945	0.1712
0.047989	0.171
0.0479164	0.1709
0.0478416	0.1708
0.0478025	0.1708
0.0477638	0.1708
0.0477267	0.1708
0.0476921	0.1708
0.0476611	0.1708


==> anc/Vac_n7.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.91151e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16816e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55824e-08	0.0016
2.24311e-08	0.0018
2.65026e-08	0.0019
3.60657e-08	0.0021
4.76897e-08	0.0023
6.15757e-08	0.0025
7.79248e-08	0.0027
9.69381e-08	0.0029
1.18817e-07	0.0031
1.57447e-07	0.0034
2.03655e-07	0.0037
2.78226e-07	0.0041
3.44755e-07	0.0044
4.48886e-07	0.0048
6.06099e-07	0.0053
7.55476e-07	0.0057
1.02264e-06	0.0063
1.28827e-06	0.0068
1.7321e-06	0.0075
2.2677e-06	0.0082
2.90372e-06	0.0089
3.76461e-06	0.0097
4.91936e-06	0.0106
6.45525e-06	0.0116
8.48119e-06	0.0127
1.11316e-05	0.0139
1.45703e-05	0.0152
1.89958e-05	0.0166
2.50569e-05	0.0182
3.2781e-05	0.0199
4.25371e-05	0.0217
5.61622e-05	0.0238
7.32723e-05	0.026
9.55602e-05	0.0284
0.000125576	0.0311
0.000164198	0.034
0.000215215	0.0372
0.000279997	0.0406
0.000366502	0.0444
0.000478119	0.0485
0.000621019	0.0529
0.000806758	0.0577
0.0010514	0.063
0.00135938	0.0686
0.00175809	0.0747
0.00226246	0.0812
0.00289618	0.0881
0.00371021	0.0956
0.00470913	0.1034
0.00595817	0.1117
0.00747525	0.1203
0.00932841	0.1293
0.011533	0.1385
0.0141144	0.1478
0.0170901	0.1571
0.0205022	0.1664
0.0242799	0.1754
0.0283482	0.1839
0.0326914	0.1919
0.0371894	0.1992
0.0417406	0.2057
0.0461678	0.2112
0.0503262	0.2156
0.0542428	0.2191
0.0577123	0.2215
0.0606484	0.2228
0.0631004	0.2232
0.0650057	0.2227
0.0663764	0.2214
0.0672367	0.2194
0.0676808	0.2169
0.0676338	0.2138
0.0673195	0.2105
0.0666229	0.2068
0.0657656	0.2031
0.0646479	0.1992
0.0633844	0.1953
0.0620801	0.1916
0.0606524	0.1879
0.0592492	0.1845
0.0577949	0.1812
0.0564266	0.1783
0.055073	0.1756
0.0537856	0.1732
0.052612	0.1712
0.0515243	0.1695
0.0505684	0.1682
0.0497181	0.1672
0.0490178	0.1666
0.048407	0.1662
0.047964	0.1662
0.0476621	0.1665
0.0474389	0.1669
0.0473701	0.1676
0.0474256	0.1685
0.0475367	0.1694
0.0477397	0.1704
0.0480339	0.1715
0.0483431	0.1725
0.0486995	0.1735
0.0490599	0.1744
0.0494175	0.1752
0.0497655	0.1759
0.050097	0.1765
0.0504053	0.177
0.0506844	0.1774
0.0509285	0.1777
0.0510932	0.1778
0.0512538	0.1779
0.0513673	0.1779
0.0514312	0.1778
0.0514836	0.1777
0.0514836	0.1775
0.0514702	0.1773
0.0514432	0.1771
0.0514029	0.1769
0.0513107	0.1766
0.0512459	0.1764
0.0511315	0.1761
0.0510466	0.1759
0.0509537	0.1757
0.050893	0.1756
0.0507883	0.1754
0.0507184	0.1753
0.0506462	0.1752
0.0506114	0.1752
0.0505382	0.1751
0.0505046	0.1751
0.0505118	0.1752
0.0504834	0.1752


==> anc/Vac_n70.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.9115e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16815e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55823e-08	0.0016
2.2431e-08	0.0018
2.65025e-08	0.0019
3.60656e-08	0.0021
4.76895e-08	0.0023
6.15755e-08	0.0025
7.79245e-08	0.0027
9.69376e-08	0.0029
1.18816e-07	0.0031
1.57446e-07	0.0034
2.03653e-07	0.0037
2.78223e-07	0.0041
3.44751e-07	0.0044
4.48879e-07	0.0048
6.0609e-07	0.0053
7.55461e-07	0.0057
1.02262e-06	0.0063
1.28823e-06	0.0068
1.73204e-06	0.0075
2.26761e-06	0.0082
2.90358e-06	0.0089
3.76439e-06	0.0097
4.91902e-06	0.0106
6.45472e-06	0.0116
8.48036e-06	0.0127
1.11303e-05	0.0139
1.45683e-05	0.0152
1.89926e-05	0.0166
2.50519e-05	0.0182
3.27731e-05	0.0199
4.31165e-05	0.0218
5.61427e-05	0.0238
7.32418e-05	0.026
9.65259e-05	0.0285
0.000125501	0.0311
0.00016408	0.034
0.000215031	0.0372
0.000281781	0.0407
0.00036853	0.0445
0.000480374	0.0486
0.000626975	0.0531
0.000813446	0.0579
0.00105877	0.0632
0.00137312	0.0689
0.00178002	0.0751
0.00229454	0.0817
0.00295037	0.0888
0.00378072	0.0964
0.00482523	0.1045
0.00613087	0.1131
0.00773436	0.1221
0.00969177	0.1315
0.0120428	0.1412
0.0148509	0.1512
0.0181225	0.1613
0.0219127	0.1715
0.0261572	0.1815
0.0308785	0.1913
0.0359467	0.2006
0.0412848	0.2093
0.0467347	0.2172
0.052227	0.2243
0.0575552	0.2304
0.0626227	0.2355
0.0672616	0.2395
0.0713728	0.2424
0.0748651	0.2442
0.0778098	0.2451
0.080066	0.245
0.0817312	0.2441
0.0828389	0.2425
0.083432	0.2403
0.0835612	0.2376
0.0832836	0.2345
0.0825938	0.231
0.0816927	0.2274
0.080577	0.2237
0.0793123	0.22
0.0779038	0.2163
0.0764192	0.2127
0.0748679	0.2092
0.0733689	0.206
0.0718755	0.203
0.0704498	0.2003
0.0691008	0.1979
0.0678386	0.1958
0.066721	0.1941
0.0656633	0.1926
0.0647702	0.1915
0.064005	0.1907
0.0633777	0.1902
0.0628978	0.19
0.0625286	0.19
0.062278	0.1902
0.062198	0.1907
0.062157	0.1912
0.0622497	0.1919
0.0623859	0.1926
0.062565	0.1933
0.0628327	0.1941
0.0630922	0.1948
0.0633869	0.1955
0.0636647	0.1961
0.0639691	0.1967
0.0642468	0.1972
0.0644928	0.1976
0.0647023	0.1979
0.0649203	0.1982
0.0650939	0.1984
0.0652197	0.1985
0.0652949	0.1985
0.0653668	0.1985
0.0654336	0.1985
0.0654447	0.1984
0.0654486	0.1983
0.0654447	0.1982
0.065433	0.1981
0.0653641	0.1979
0.065337	0.1978
0.0653028	0.1977
0.0652131	0.1975
0.0651666	0.1974
0.0651153	0.1973
0.0650597	0.1972
0.0650497	0.1972
0.0649883	0.1971
0.0649739	0.1971
0.0649097	0.197
0.0648939	0.197
0.0648784	0.197


==> anc/Vac_n9.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.91151e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16815e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55823e-08	0.0016
2.2431e-08	0.0018
2.65026e-08	0.0019
3.60657e-08	0.0021
4.76896e-08	0.0023
6.15756e-08	0.0025
7.79247e-08	0.0027
9.69379e-08	0.0029
1.18816e-07	0.0031
1.57446e-07	0.0034
2.03654e-07	0.0037
2.78225e-07	0.0041
3.44754e-07	0.0044
4.48884e-07	0.0048
6.06096e-07	0.0053
7.55471e-07	0.0057
1.02264e-06	0.0063
1.28826e-06	0.0068
1.73208e-06	0.0075
2.26768e-06	0.0082
2.90368e-06	0.0089
3.76454e-06	0.0097
4.91926e-06	0.0106
6.45509e-06	0.0116
8.48094e-06	0.0127
1.11312e-05	0.0139
1.45697e-05	0.0152
1.89948e-05	0.0166
2.50554e-05	0.0182
3.27786e-05	0.0199
4.25333e-05	0.0217
5.61562e-05	0.0238
7.32629e-05	0.026
9.6559e-05	0.0285
0.000125553	0.0311
0.000164161	0.034
0.000215159	0.0372
0.000279909	0.0406
0.000366364	0.0444
0.000477904	0.0485
0.000624202	0.053
0.000810423	0.0578
0.0010506	0.063
0.00136406	0.0687
0.00176321	0.0748
0.00226785	0.0813
0.00291131	0.0883
0.00372656	0.0958
0.00473957	0.1037
0.00600631	0.1121
0.00756317	0.1209
0.00942357	0.1299
0.0116819	0.1393
0.0143274	0.1488
0.017409	0.1584
0.0209102	0.1679
0.0248254	0.1772
0.0290902	0.1861
0.0336531	0.1945
0.038391	0.2022
0.0431449	0.209
0.047898	0.215
0.0523972	0.2199
0.0566079	0.2238
0.0603761	0.2266
0.0636118	0.2283
0.0663666	0.2291
0.0685072	0.2289
0.0701101	0.2279
0.0711976	0.2262
0.0717393	0.2238
0.0719047	0.221
0.0716194	0.2177
0.0710599	0.2142
0.0701683	0.2104
0.0691189	0.2066
0.0678635	0.2027
0.0665173	0.1989
0.0650894	0.1952
0.0635926	0.1916
0.0621314	0.1883
0.0607135	0.1853
0.0593066	0.1825
0.0579655	0.18
0.0567406	0.1779
0.0556015	0.1761
0.054559	0.1746
0.0536616	0.1735
0.0529181	0.1728
0.0522631	0.1723
0.0517807	0.1722
0.0514048	0.1723
0.0511805	0.1727
0.051077	0.1733
0.0510995	0.1741
0.051175	0.1749
0.0513814	0.1759
0.0516021	0.1768
0.0519127	0.1778
0.0522707	0.1788
0.0525903	0.1796
0.0529459	0.1804
0.0532908	0.1811
0.0536182	0.1817
0.0539219	0.1822
0.0541957	0.1826
0.0544342	0.1829
0.0546327	0.1831
0.0547869	0.1832
0.0548937	0.1832
0.0549926	0.1832
0.0550395	0.1831
0.0550332	0.1829
0.055057	0.1828
0.0550266	0.1826
0.0549423	0.1823
0.0548882	0.1821
0.0548231	0.1819
0.054748	0.1817
0.0546639	0.1815
0.0545721	0.1813
0.0545151	0.1812
0.0544529	0.1811
0.0543456	0.1809
0.0543179	0.1809
0.0542477	0.1808
0.0542182	0.1808
0.0541892	0.1808
0.0541618	0.1808
0.0541366	0.1808


==> anc/Vac_n90.txt <==
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
6.28319e-11	0.0003
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
1.75929e-10	0.0004
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
3.76991e-10	0.0005
6.9115e-10	0.0006
6.9115e-10	0.0006
6.91151e-10	0.0006
1.14354e-09	0.0007
1.14354e-09	0.0007
1.14354e-09	0.0007
1.75929e-09	0.0008
2.56354e-09	0.0009
2.56354e-09	0.0009
3.58142e-09	0.001
3.58142e-09	0.001
4.83806e-09	0.0011
6.35859e-09	0.0012
8.16815e-09	0.0013
1.02919e-08	0.0014
1.27549e-08	0.0015
1.55823e-08	0.0016
2.2431e-08	0.0018
2.65025e-08	0.0019
3.60656e-08	0.0021
4.76895e-08	0.0023
6.15755e-08	0.0025
7.79245e-08	0.0027
9.69376e-08	0.0029
1.18816e-07	0.0031
1.57446e-07	0.0034
2.03653e-07	0.0037
2.78223e-07	0.0041
3.44751e-07	0.0044
4.48879e-07	0.0048
6.06089e-07	0.0053
7.55461e-07	0.0057
1.02262e-06	0.0063
1.28823e-06	0.0068
1.73204e-06	0.0075
2.26761e-06	0.0082
2.90358e-06	0.0089
3.76439e-06	0.0097
4.91902e-06	0.0106
6.45471e-06	0.0116
8.48035e-06	0.0127
1.11302e-05	0.0139
1.45683e-05	0.0152
1.89925e-05	0.0166
2.50518e-05	0.0182
3.2773e-05	0.0199
4.31162e-05	0.0218
5.61424e-05	0.0238
7.32413e-05	0.026
9.6525e-05	0.0285
0.000125499	0.0311
0.000164078	0.034
0.000215028	0.0372
0.000281776	0.0407
0.000368522	0.0445
0.000480361	0.0486
0.000626955	0.0531
0.000813415	0.0579
0.00105872	0.0632
0.00137305	0.0689
0.0017799	0.0751
0.00229437	0.0817
0.0029501	0.0888
0.00378031	0.0964
0.00482461	0.1045
0.00612993	0.1131
0.00773297	0.1221
0.00968972	0.1315
0.0120649	0.1413
0.0148753	0.1513
0.0181491	0.1614
0.0219412	0.1716
0.026187	0.1816
0.0309088	0.1914
0.0359766	0.2007
0.0413683	0.2095
0.0468791	0.2175
0.0523756	0.2246
0.0577059	0.2307
0.062774	0.2358
0.067412	0.2398
0.0715953	0.2428
0.0751614	0.2447
0.0781049	0.2456
0.080359	0.2455
0.0820974	0.2447
0.0832026	0.2431
0.0837935	0.2409
0.0839211	0.2382
0.0836426	0.2351
0.0830197	0.2317
0.082117	0.2281
0.0810003	0.2244
0.079674	0.2206
0.0782674	0.2169
0.0768421	0.2134
0.0752909	0.2099
0.0737925	0.2067
0.0722996	0.2037
0.0708746	0.201
0.0695264	0.1986
0.068265	0.1965
0.0671009	0.1947
0.0660916	0.1933
0.0651533	0.1921
0.0643897	0.1913
0.0637639	0.1908
0.0632854	0.1906
0.0629176	0.1906
0.0626681	0.1908
0.0625436	0.1912
0.0625031	0.1917
0.0625964	0.1924
0.0627328	0.1931
0.0629118	0.1938
0.0631794	0.1946
0.0634383	0.1953
0.0637325	0.196
0.0640094	0.1966
0.064313	0.1972
0.0645897	0.1977
0.0648346	0.1981
0.065043	0.1984
0.0652601	0.1987
0.065383	0.1988
0.0655574	0.199
0.0656316	0.199
0.0657027	0.199
0.0657689	0.199
0.0657793	0.1989
0.0657828	0.1988
0.0657787	0.1987
0.0657668	0.1986
0.0657472	0.1985
0.0656707	0.1983
0.0656366	0.1982
0.0655962	0.1981
0.06555	0.198
0.0654497	0.1978
0.0654436	0.1978
0.065385	0.1977
0.0653239	0.1976
0.06531	0.1976
0.065246	0.1975
0.0652306	0.1975
0.0652153	0.1975

